The Three-Loop Splitting Functions in QCD: The Helicity-Dependent Case

We present the next-to-next-to-leading order (NNLO) contributions to the main splitting functions for the evolution of longitudinally polarized parton densities of hadrons in perturbative QCD. The quark-quark and gluon-quark splitting functions have been obtained by extending our previous all Mellin-N calculations to the structure function g_1 in electromagnetic deep-inelastic scattering (DIS). Their quark-gluon and gluon-gluon counterparts have been derived using third-order fixed-N calculations of structure functions in graviton-exchange DIS, relations to the unpolarized case and mathematical tools for systems of Diophantine equations. The NNLO corrections to the splitting functions are small outside the region of small momentum fractions x where they exhibit a large double-logarithmic enhancement, yet the corrections to the evolution of the parton densities can be unproblematic down to at least x about 10^{-4}.

==> dPij012MN.h <==
* -----------------------------------------------------------------------------
*
*      S. Moch, J. Vermaseren and A. Vogt,
*      The Three-Loop Splitting Functions in QCD: The Helicity-Dependent Case
*      September 2014          
*
*
*    The Mellin-N results for the helicity-difference splitting functions
*    DeltaP_ij^(n) up to the 3rd order (NNLO, n = 2) in  a_s = alpha_s/(4 pi)
*    at  mu_r = mu_f,  as given in Eqs. (4.2) - (4.12) of the article.
*                                                                    __
*    The NLO and NNLO quantities are given for the transformation to MS of
*    Matiounine, Smith and van Neerven, PR D58 (1998) 076002, hep-ph/9803439, 
*    from the Larin scheme for gamma_5 employed in our diagram calculations.
*
*    Notation: S(R(m1,...,mk),N) denotes harmonic sums, den(x) = 1/x, 
*     z`i' = Zeta(`i'). ca = 3 and cf = 4/3 for QCD, nf = number of flavours
*
* -----------------------------------------------------------------------------

 L dPqq0 =
       + theta( - 1 + N)*cf * ( 3 - 2*den(1 + N) + 2*den(N) - 4*S(R(1),N) );

 L dPqg0 =
       + theta( - 1 + N)*nf * ( 4*den(1 + N) - 2*den(N) );

 L dPgq0 =
       + theta( - 1 + N)*cf * (  - 2*den(1 + N) + 4*den(N) );

 L dPgg0 =
       + theta( - 1 + N)*nf * (  - 2/3 )
       + theta( - 1 + N)*ca * ( 11/3 - 8*den(1 + N) + 8*den(N) - 4*S(R(1),N) )
         ;

 L dPns1M =
       + theta( - 1 + N)*cf*nf * (  - 1/3 + 44/9*den(1 + N) - 4/3*den(1 + N)^2
          - 44/9*den(N) + 4/3*den(N)^2 + 40/9*S(R(1),N) - 8/3*S(R(2),N) )

       + theta( - 1 + N)*cf*ca * ( 17/6 - 446/9*den(1 + N) - 2/3*den(1 + N)^2
          - 8*den(1 + N)*S(R(-2),1 + N) + 446/9*den(N) - 46/3*den(N)^2 + 8*
         den(N)^3 + 8*den(N)*S(R(-2),N) + 8*S(R(-3),N) - 268/9*S(R(1),N) - 16*
         S(R(1,-2),N) + 44/3*S(R(2),N) - 8*S(R(3),N) )

       + theta( - 1 + N)*cf^2 * ( 3/2 + 36*den(1 + N) + 16*den(1 + N)^2 - 12*
         den(1 + N)^3 + 8*den(1 + N)^2*S(R(1),1 + N) + 16*den(1 + N)*S(R(-2),1
          + N) + 8*den(1 + N)*S(R(2),1 + N) - 36*den(N) + 20*den(N)^2 - 12*
         den(N)^3 - 8*den(N)^2*S(R(1),N) - 16*den(N)*S(R(-2),N) - 8*den(N)*S(
         R(2),N) - 16*S(R(-3),N) + 32*S(R(1,-2),N) + 16*S(R(1,2),N) - 12*S(R(2
         ),N) + 16*S(R(2,1),N) );

 L dPps1M =
       + theta( - 1 + N)*cf*nf * (  - 4*den(1 + N) - 12*den(1 + N)^2 - 8*den(1
          + N)^3 + 4*den(N) + 4*den(N)^2 - 8*den(N)^3 );

 L dPqq1M =
       + theta( - 1 + N)*cf*nf * (  - 1/3 + 8/9*den(1 + N) - 40/3*den(1 + N)^2
          - 8*den(1 + N)^3 - 8/9*den(N) + 16/3*den(N)^2 - 8*den(N)^3 + 40/9*S(
         R(1),N) - 8/3*S(R(2),N) )

       + theta( - 1 + N)*cf*ca * ( 17/6 - 446/9*den(1 + N) - 2/3*den(1 + N)^2
          - 8*den(1 + N)*S(R(-2),1 + N) + 446/9*den(N) - 46/3*den(N)^2 + 8*
         den(N)^3 + 8*den(N)*S(R(-2),N) + 8*S(R(-3),N) - 268/9*S(R(1),N) - 16*
         S(R(1,-2),N) + 44/3*S(R(2),N) - 8*S(R(3),N) )

       + theta( - 1 + N)*cf^2 * ( 3/2 + 36*den(1 + N) + 16*den(1 + N)^2 - 12*
         den(1 + N)^3 + 8*den(1 + N)^2*S(R(1),1 + N) + 16*den(1 + N)*S(R(-2),1
          + N) + 8*den(1 + N)*S(R(2),1 + N) - 36*den(N) + 20*den(N)^2 - 12*
         den(N)^3 - 8*den(N)^2*S(R(1),N) - 16*den(N)*S(R(-2),N) - 8*den(N)*S(
         R(2),N) - 16*S(R(-3),N) + 32*S(R(1,-2),N) + 16*S(R(1,2),N) - 12*S(R(2
         ),N) + 16*S(R(2,1),N) );

 L dPqg1M =
       + theta( - 1 + N)*ca*nf * (  - 44*den(1 + N) - 32*den(1 + N)^2 - 16*
         den(1 + N)^3 - 16*den(1 + N)*S(R(-2),1 + N) - 16*den(1 + N)*S(R(1),1
          + N) - 16*den(1 + N)*S(R(1,1),1 + N) + 48*den(N) - 4*den(N)^2 - 8*
         den(N)^3 + 8*den(N)*S(R(-2),N) + 16*den(N)*S(R(1),N) + 8*den(N)*S(R(1
         ,1),N) )

       + theta( - 1 + N)*cf*nf * ( 54*den(1 + N) + 8*den(1 + N)^3 - 16*den(1
          + N)^2*S(R(1),1 + N) + 16*den(1 + N)*S(R(1),1 + N) + 16*den(1 + N)*
         S(R(1,1),1 + N) - 16*den(1 + N)*S(R(2),1 + N) - 44*den(N) + 18*den(N)
         ^2 - 4*den(N)^3 + 8*den(N)^2*S(R(1),N) - 16*den(N)*S(R(1),N) - 8*den(
         N)*S(R(1,1),N) + 8*den(N)*S(R(2),N) );

 L dPgq1M =
       + theta( - 1 + N)*cf*nf * (  - 8/9*den(1 + N) - 8/3*den(1 + N)*S(R(1),1
          + N) - 32/9*den(N) + 16/3*den(N)*S(R(1),N) )

       + theta( - 1 + N)*cf*ca * ( 140/9*den(1 + N) + 52*den(1 + N)^2 + 8*den(
         1 + N)^3 + 8*den(1 + N)^2*S(R(1),1 + N) + 8*den(1 + N)*S(R(-2),1 + N)
          - 4/3*den(1 + N)*S(R(1),1 + N) - 8*den(1 + N)*S(R(1,1),1 + N) + 8*
         den(1 + N)*S(R(2),1 + N) + 164/9*den(N) - 16*den(N)^2 + 16*den(N)^3
          - 16*den(N)^2*S(R(1),N) - 16*den(N)*S(R(-2),N) - 40/3*den(N)*S(R(1),
         N) + 16*den(N)*S(R(1,1),N) - 16*den(N)*S(R(2),N) )

       + theta( - 1 + N)*cf^2 * ( 16*den(1 + N) - 2*den(1 + N)^2 - 4*den(1 + N
         )^3 + 4*den(1 + N)*S(R(1),1 + N) + 8*den(1 + N)*S(R(1,1),1 + N) - 34*
         den(N) + 8*den(N)^2 + 8*den(N)^3 + 8*den(N)*S(R(1),N) - 16*den(N)*S(
         R(1,1),N) );

 L dPgg1M =
       + theta( - 1 + N)*ca*nf * (  - 8/3 + 152/9*den(1 + N) + 8/3*den(1 + N)^
         2 - 152/9*den(N) + 8/3*den(N)^2 + 40/9*S(R(1),N) )

       + theta( - 1 + N)*ca^2 * ( 32/3 - 194/9*den(1 + N) + 268/3*den(1 + N)^2
          + 32*den(1 + N)^2*S(R(1),1 + N) + 32*den(1 + N)*S(R(-2),1 + N) + 32*
         den(1 + N)*S(R(2),1 + N) + 194/9*den(N) - 116/3*den(N)^2 + 32*den(N)^
         3 - 32*den(N)^2*S(R(1),N) - 32*den(N)*S(R(-2),N) - 32*den(N)*S(R(2),N
         ) - 8*S(R(-3),N) - 268/9*S(R(1),N) + 16*S(R(1,-2),N) + 16*S(R(1,2),N)
          + 16*S(R(2,1),N) - 8*S(R(3),N) )

       + theta( - 1 + N)*cf*nf * (  - 2 + 20*den(1 + N) - 4*den(1 + N)^2 - 8*
         den(1 + N)^3 - 20*den(N) + 20*den(N)^2 - 8*den(N)^3 );

 L dPns2M =
       + theta( - 1 + N)*cf*nf^2 * (  - 17/9 - 32/9*den(1 + N) + 88/27*den(1
          + N)^2 - 8/9*den(1 + N)^3 + 32/9*den(N) - 88/27*den(N)^2 + 8/9*den(N
         )^3 + 16/27*S(R(1),N) + 80/27*S(R(2),N) - 16/9*S(R(3),N) )

       + theta( - 1 + N)*cf*ca*nf * ( 20 - 24*z3 + 3938/27*den(1 + N) + 16*
         den(1 + N)*z3 - 716/27*den(1 + N)^2 - 32/9*den(1 + N)^3 + 8*den(1 + N
         )^3*S(R(1),1 + N) - 16/3*den(1 + N)^2*S(R(-2),1 + N) - 8/3*den(1 + N)
         ^2*S(R(1),1 + N) - 16/3*den(1 + N)*S(R(-3),1 + N) + 256/9*den(1 + N)*
         S(R(-2),1 + N) - 32/3*den(1 + N)*S(R(-2,1),1 + N) - 16/3*den(1 + N)*
         S(R(1),1 + N) - 8*den(1 + N)*S(R(3),1 + N) - 3938/27*den(N) - 16*den(
         N)*z3 + 2252/27*den(N)^2 - 392/9*den(N)^3 + 32/3*den(N)^4 + 8/3*den(N
         )^3*S(R(1),N) + 16/3*den(N)^2*S(R(-2),N) - 8/3*den(N)^2*S(R(1),N) + 
         16/3*den(N)*S(R(-3),N) - 256/9*den(N)*S(R(-2),N) + 32/3*den(N)*S(R(-2
         ,1),N) + 16/3*den(N)*S(R(1),N) + 8*den(N)*S(R(3),N) + 32/3*S(R(-4),N)
          - 160/9*S(R(-3),N) + 32/3*S(R(-3,1),N) + 836/27*S(R(1),N) + 32*S(R(1
         ),N)*z3 - 32/3*S(R(1,-3),N) + 320/9*S(R(1,-2),N) - 64/3*S(R(1,-2,1),N
         ) - 16*S(R(1,3),N) - 1336/27*S(R(2),N) - 32/3*S(R(2,-2),N) + 112/3*S(
         R(3),N) + 16/3*S(R(3,1),N) - 32/3*S(R(4),N) )

       + theta( - 1 + N)*cf*ca^2 * (  - 1657/36 + 60*z3 - 5333/27*den(1 + N)
          + 48*den(1 + N)*z3 + 2266/27*den(1 + N)^2 + 48*den(1 + N)^2*z3 + 238/
         9*den(1 + N)^3 + 36*den(1 + N)^4*S(R(1),1 + N) + 8*den(1 + N)^3*S(R(
         -2),1 + N) - 188*den(1 + N)^3*S(R(1),1 + N) + 88*den(1 + N)^2*S(R(-3)
         ,1 + N) + 376/3*den(1 + N)^2*S(R(-2),1 + N) - 96*den(1 + N)^2*S(R(-2,
         1),1 + N) + 224/3*den(1 + N)^2*S(R(1),1 + N) - 80*den(1 + N)^2*S(R(1,
         -2),1 + N) - 28*den(1 + N)^2*S(R(3),1 + N) + 48*den(1 + N)*S(R(-4),1
          + N) - 56/3*den(1 + N)*S(R(-3),1 + N) - 128*den(1 + N)*S(R(-3,1),1
          + N) - 1312/9*den(1 + N)*S(R(-2),1 + N) + 96*den(1 + N)*S(R(-2,-2),1
          + N) + 656/3*den(1 + N)*S(R(-2,1),1 + N) + 592/3*den(1 + N)*S(R(1),1
          + N) - 128*den(1 + N)*S(R(1,-3),1 + N) - 64*den(1 + N)*S(R(1,-2),1
          + N) + 256*den(1 + N)*S(R(1,-2,1),1 + N) + 64*den(1 + N)*S(R(1,3),1
          + N) + 76*den(1 + N)*S(R(3),1 + N) - 64*den(1 + N)*S(R(3,1),1 + N)
          - 48*den(1 + N)*S(R(4),1 + N) + 5333/27*den(N) - 48*den(N)*z3 - 3442/
         27*den(N)^2 + 48*den(N)^2*z3 + 162*den(N)^3 - 80/3*den(N)^4 - 24*den(
         N)^5 + 4*den(N)^4*S(R(1),N) - 24*den(N)^3*S(R(-2),N) - 92/3*den(N)^3*
         S(R(1),N) - 40*den(N)^2*S(R(-3),N) + 8/3*den(N)^2*S(R(-2),N) + 160*
         den(N)^2*S(R(-2,1),N) + 224/3*den(N)^2*S(R(1),N) - 80*den(N)^2*S(R(1,
         -2),N) + 36*den(N)^2*S(R(3),N) - 48*den(N)*S(R(-4),N) + 56/3*den(N)*
         S(R(-3),N) + 128*den(N)*S(R(-3,1),N) + 1312/9*den(N)*S(R(-2),N) - 96*
         den(N)*S(R(-2,-2),N) - 656/3*den(N)*S(R(-2,1),N) - 592/3*den(N)*S(R(1
         ),N) + 128*den(N)*S(R(1,-3),N) + 64*den(N)*S(R(1,-2),N) - 256*den(N)*
         S(R(1,-2,1),N) - 64*den(N)*S(R(1,3),N) - 76*den(N)*S(R(3),N) + 64*
         den(N)*S(R(3,1),N) + 48*den(N)*S(R(4),N) - 32*S(R(-5),N) - 248/3*S(R(
         -4),N) + 64*S(R(-4,1),N) + 1072/9*S(R(-3),N) - 32*S(R(-3,-2),N) - 176/
         3*S(R(-3,1),N) - 24*S(R(-2),N) + 96*S(R(-2),N)*z3 + 32*S(R(-2,-3),N)
          - 48*S(R(-2,-2),N) + 64*S(R(-2,-2,1),N) - 128*S(R(-2,1,-2),N) - 490/
         3*S(R(1),N) + 96*S(R(1,-4),N) + 176/3*S(R(1,-3),N) - 256*S(R(1,-3,1),
         N) - 2144/9*S(R(1,-2),N) + 192*S(R(1,-2,-2),N) + 352/3*S(R(1,-2,1),N)
          - 256*S(R(1,1,-3),N) + 512*S(R(1,1,-2,1),N) + 128*S(R(1,1,3),N) + 88
         *S(R(1,3),N) - 128*S(R(1,3,1),N) - 96*S(R(1,4),N) + 4172/27*S(R(2),N)
          + 128*S(R(2,-3),N) + 176/3*S(R(2,-2),N) - 256*S(R(2,-2,1),N) - 64*S(
         R(2,3),N) - 1556/9*S(R(3),N) + 32*S(R(3,-2),N) - 88/3*S(R(3,1),N) + 
         248/3*S(R(4),N) + 32*S(R(4,1),N) + 32*S(R(5),N) )

       + theta( - 1 + N)*cf^2*nf * (  - 23 + 24*z3 - 217/3*den(1 + N) - 16*
         den(1 + N)*z3 - 476/9*den(1 + N)^2 + 176/3*den(1 + N)^3 - 24*den(1 + 
         N)^4 + 32/3*den(1 + N)^2*S(R(-2),1 + N) - 160/9*den(1 + N)^2*S(R(1),1
          + N) + 32/3*den(1 + N)^2*S(R(2),1 + N) + 32/3*den(1 + N)*S(R(-3),1
          + N) - 512/9*den(1 + N)*S(R(-2),1 + N) + 64/3*den(1 + N)*S(R(-2,1),1
          + N) + 64/3*den(1 + N)*S(R(1),1 + N) - 256/9*den(1 + N)*S(R(2),1 + N
         ) + 64/3*den(1 + N)*S(R(3),1 + N) + 217/3*den(N) + 16*den(N)*z3 - 568/
         9*den(N)^2 + 160/3*den(N)^3 - 40/3*den(N)^4 - 64/3*den(N)^3*S(R(1),N)
          - 32/3*den(N)^2*S(R(-2),N) + 352/9*den(N)^2*S(R(1),N) - 32/3*den(N)^
         2*S(R(2),N) - 32/3*den(N)*S(R(-3),N) + 512/9*den(N)*S(R(-2),N) - 64/3
         *den(N)*S(R(-2,1),N) - 64/3*den(N)*S(R(1),N) + 256/9*den(N)*S(R(2),N)
          - 64/3*den(N)*S(R(3),N) - 64/3*S(R(-4),N) + 320/9*S(R(-3),N) - 64/3*
         S(R(-3,1),N) + 110/3*S(R(1),N) - 32*S(R(1),N)*z3 + 64/3*S(R(1,-3),N)
          - 640/9*S(R(1,-2),N) + 128/3*S(R(1,-2,1),N) - 320/9*S(R(1,2),N) + 
         128/3*S(R(1,3),N) + 20/3*S(R(2),N) + 64/3*S(R(2,-2),N) - 320/9*S(R(2,
         1),N) + 64/3*S(R(2,2),N) - 16*S(R(3),N) + 64/3*S(R(3,1),N) - 32/3*S(
         R(4),N) )

       + theta( - 1 + N)*cf^2*ca * ( 151/4 - 180*z3 - 1516/3*den(1 + N) - 144*
         den(1 + N)*z3 + 3740/9*den(1 + N)^2 - 144*den(1 + N)^2*z3 - 944/3*
         den(1 + N)^3 + 36*den(1 + N)^4 - 96*den(1 + N)^4*S(R(1),1 + N) - 128*
         den(1 + N)^3*S(R(-2),1 + N) + 568*den(1 + N)^3*S(R(1),1 + N) - 464*
         den(1 + N)^2*S(R(-3),1 + N) - 944/3*den(1 + N)^2*S(R(-2),1 + N) + 416
         *den(1 + N)^2*S(R(-2,1),1 + N) - 152/9*den(1 + N)^2*S(R(1),1 + N) + 
         320*den(1 + N)^2*S(R(1,-2),1 + N) - 80/3*den(1 + N)^2*S(R(2),1 + N)
          + 48*den(1 + N)^2*S(R(3),1 + N) - 272*den(1 + N)*S(R(-4),1 + N) + 
         376/3*den(1 + N)*S(R(-3),1 + N) + 512*den(1 + N)*S(R(-3,1),1 + N) + 
         3056/9*den(1 + N)*S(R(-2),1 + N) - 256*den(1 + N)*S(R(-2,-2),1 + N)
          - 2032/3*den(1 + N)*S(R(-2,1),1 + N) + 32*den(1 + N)*S(R(-2,2),1 + N
         ) - 2008/3*den(1 + N)*S(R(1),1 + N) + 576*den(1 + N)*S(R(1,-3),1 + N)
          + 224*den(1 + N)*S(R(1,-2),1 + N) - 896*den(1 + N)*S(R(1,-2,1),1 + N
         ) - 128*den(1 + N)*S(R(1,3),1 + N) + 2320/9*den(1 + N)*S(R(2),1 + N)
          + 64*den(1 + N)*S(R(2,-2),1 + N) - 688/3*den(1 + N)*S(R(3),1 + N) + 
         128*den(1 + N)*S(R(3,1),1 + N) + 176*den(1 + N)*S(R(4),1 + N) + 1516/
         3*den(N) + 144*den(N)*z3 - 1850/9*den(N)^2 - 144*den(N)^2*z3 - 304/3*
         den(N)^3 + 28/3*den(N)^4 + 96*den(N)^5 - 128*den(N)^4*S(R(1),N) + 64*
         den(N)^3*S(R(-2),N) + 712/3*den(N)^3*S(R(1),N) - 32*den(N)^3*S(R(2),N
         ) + 208*den(N)^2*S(R(-3),N) + 32/3*den(N)^2*S(R(-2),N) - 544*den(N)^2
         *S(R(-2,1),N) - 4792/9*den(N)^2*S(R(1),N) + 192*den(N)^2*S(R(1,-2),N)
          + 272/3*den(N)^2*S(R(2),N) - 112*den(N)^2*S(R(3),N) + 272*den(N)*S(
         R(-4),N) - 376/3*den(N)*S(R(-3),N) - 512*den(N)*S(R(-3,1),N) - 3056/9
         *den(N)*S(R(-2),N) + 256*den(N)*S(R(-2,-2),N) + 2032/3*den(N)*S(R(-2,
         1),N) - 32*den(N)*S(R(-2,2),N) + 2008/3*den(N)*S(R(1),N) - 576*den(N)
         *S(R(1,-3),N) - 224*den(N)*S(R(1,-2),N) + 896*den(N)*S(R(1,-2,1),N)
          + 128*den(N)*S(R(1,3),N) - 2320/9*den(N)*S(R(2),N) - 64*den(N)*S(R(2
         ,-2),N) + 688/3*den(N)*S(R(3),N) - 128*den(N)*S(R(3,1),N) - 176*den(N
         )*S(R(4),N) + 160*S(R(-5),N) + 712/3*S(R(-4),N) - 320*S(R(-4,1),N) - 
         2144/9*S(R(-3),N) + 32*S(R(-3,-2),N) + 496/3*S(R(-3,1),N) - 32*S(R(-3
         ,2),N) + 72*S(R(-2),N) - 288*S(R(-2),N)*z3 - 160*S(R(-2,-3),N) + 96*
         S(R(-2,-2),N) - 128*S(R(-2,-2,1),N) + 448*S(R(-2,1,-2),N) - 544*S(R(1
         ,-4),N) - 496/3*S(R(1,-3),N) + 1024*S(R(1,-3,1),N) + 4288/9*S(R(1,-2)
         ,N) - 512*S(R(1,-2,-2),N) - 992/3*S(R(1,-2,1),N) + 64*S(R(1,-2,2),N)
          + 1152*S(R(1,1,-3),N) - 1792*S(R(1,1,-2,1),N) - 256*S(R(1,1,3),N) + 
         2144/9*S(R(1,2),N) + 128*S(R(1,2,-2),N) - 992/3*S(R(1,3),N) + 256*S(
         R(1,3,1),N) + 352*S(R(1,4),N) - 302/3*S(R(2),N) - 672*S(R(2,-3),N) - 
         496/3*S(R(2,-2),N) + 960*S(R(2,-2,1),N) + 2144/9*S(R(2,1),N) + 128*S(
         R(2,1,-2),N) - 352/3*S(R(2,2),N) + 160*S(R(2,3),N) + 104*S(R(3),N) - 
         160*S(R(3,-2),N) - 64/3*S(R(3,1),N) + 32*S(R(3,2),N) - 184/3*S(R(4),N
         ) + 32*S(R(4,1),N) - 160*S(R(5),N) )

       + theta( - 1 + N)*cf^3 * ( 29/2 + 120*z3 + 302*den(1 + N) + 96*den(1 + 
         N)*z3 - 464*den(1 + N)^2 + 96*den(1 + N)^2*z3 + 4*den(1 + N)^3 + 168*
         den(1 + N)^4 - 112*den(1 + N)^5 + 240*den(1 + N)^4*S(R(1),1 + N) + 
         224*den(1 + N)^3*S(R(-2),1 + N) - 544*den(1 + N)^3*S(R(1),1 + N) - 64
         *den(1 + N)^3*S(R(1,1),1 + N) + 128*den(1 + N)^3*S(R(2),1 + N) + 576*
         den(1 + N)^2*S(R(-3),1 + N) + 128*den(1 + N)^2*S(R(-2),1 + N) - 448*
         den(1 + N)^2*S(R(-2,1),1 + N) + 12*den(1 + N)^2*S(R(1),1 + N) - 320*
         den(1 + N)^2*S(R(1,-2),1 + N) - 64*den(1 + N)^2*S(R(1,2),1 + N) - 56*
         den(1 + N)^2*S(R(2),1 + N) - 64*den(1 + N)^2*S(R(2,1),1 + N) + 80*
         den(1 + N)^2*S(R(3),1 + N) + 352*den(1 + N)*S(R(-4),1 + N) - 176*den(
         1 + N)*S(R(-3),1 + N) - 512*den(1 + N)*S(R(-3,1),1 + N) - 96*den(1 + 
         N)*S(R(-2),1 + N) + 128*den(1 + N)*S(R(-2,-2),1 + N) + 480*den(1 + N)
         *S(R(-2,1),1 + N) - 64*den(1 + N)*S(R(-2,2),1 + N) + 400*den(1 + N)*
         S(R(1),1 + N) - 640*den(1 + N)*S(R(1,-3),1 + N) - 192*den(1 + N)*S(R(
         1,-2),1 + N) + 768*den(1 + N)*S(R(1,-2,1),1 + N) - 144*den(1 + N)*S(
         R(2),1 + N) - 128*den(1 + N)*S(R(2,-2),1 + N) - 64*den(1 + N)*S(R(2,2
         ),1 + N) + 96*den(1 + N)*S(R(3),1 + N) - 128*den(1 + N)*S(R(3,1),1 + 
         N) - 64*den(1 + N)*S(R(4),1 + N) - 302*den(N) - 96*den(N)*z3 + 286*
         den(N)^2 + 96*den(N)^2*z3 - 120*den(N)^3 + 24*den(N)^4 - 80*den(N)^5
          + 176*den(N)^4*S(R(1),N) - 32*den(N)^3*S(R(-2),N) - 224*den(N)^3*S(
         R(1),N) + 64*den(N)^3*S(R(1,1),N) - 256*den(N)^2*S(R(-3),N) - 32*den(
         N)^2*S(R(-2),N) + 448*den(N)^2*S(R(-2,1),N) + 300*den(N)^2*S(R(1),N)
          - 64*den(N)^2*S(R(1,-2),N) + 64*den(N)^2*S(R(1,2),N) - 88*den(N)^2*
         S(R(2),N) + 64*den(N)^2*S(R(2,1),N) + 16*den(N)^2*S(R(3),N) - 352*
         den(N)*S(R(-4),N) + 176*den(N)*S(R(-3),N) + 512*den(N)*S(R(-3,1),N)
          + 96*den(N)*S(R(-2),N) - 128*den(N)*S(R(-2,-2),N) - 480*den(N)*S(R(
         -2,1),N) + 64*den(N)*S(R(-2,2),N) - 400*den(N)*S(R(1),N) + 640*den(N)
         *S(R(1,-3),N) + 192*den(N)*S(R(1,-2),N) - 768*den(N)*S(R(1,-2,1),N)
          + 144*den(N)*S(R(2),N) + 128*den(N)*S(R(2,-2),N) + 64*den(N)*S(R(2,2
         ),N) - 96*den(N)*S(R(3),N) + 128*den(N)*S(R(3,1),N) + 64*den(N)*S(R(4
         ),N) - 192*S(R(-5),N) - 144*S(R(-4),N) + 384*S(R(-4,1),N) + 64*S(R(-3
         ,-2),N) - 96*S(R(-3,1),N) + 64*S(R(-3,2),N) - 48*S(R(-2),N) + 192*S(
         R(-2),N)*z3 + 192*S(R(-2,-3),N) - 384*S(R(-2,1,-2),N) + 704*S(R(1,-4)
         ,N) + 96*S(R(1,-3),N) - 1024*S(R(1,-3,1),N) + 256*S(R(1,-2,-2),N) + 
         192*S(R(1,-2,1),N) - 128*S(R(1,-2,2),N) - 1280*S(R(1,1,-3),N) + 1536*
         S(R(1,1,-2,1),N) - 256*S(R(1,2,-2),N) - 128*S(R(1,2,2),N) + 192*S(R(1
         ,3),N) - 256*S(R(1,3,1),N) - 128*S(R(1,4),N) - 6*S(R(2),N) + 832*S(R(
         2,-3),N) + 96*S(R(2,-2),N) - 896*S(R(2,-2,1),N) - 256*S(R(2,1,-2),N)
          - 128*S(R(2,1,2),N) + 96*S(R(2,2),N) - 128*S(R(2,2,1),N) + 64*S(R(2,
         3),N) - 52*S(R(3),N) + 192*S(R(3,-2),N) - 128*S(R(3,1,1),N) + 128*S(
         R(3,2),N) + 64*S(R(4,1),N) + 64*S(R(5),N) );

 L dPps2M =
       + theta( - 1 + N)*cf*nf^2 * (  - 688/27*den(1 + N) + 344/27*den(1 + N)^
         2 + 136/9*den(1 + N)^3 - 16/3*den(1 + N)^4 - 32/3*den(1 + N)^3*S(R(1)
         ,1 + N) - 64/9*den(1 + N)^2*S(R(1),1 + N) - 16/3*den(1 + N)^2*S(R(1,1
         ),1 + N) - 16/9*den(1 + N)*S(R(1),1 + N) - 40/3*den(1 + N)*S(R(1,1),1
          + N) + 688/27*den(N) - 520/27*den(N)^2 + 184/9*den(N)^3 - 16/3*den(N
         )^4 - 32/3*den(N)^3*S(R(1),N) + 80/9*den(N)^2*S(R(1),N) - 16/3*den(N)
         ^2*S(R(1,1),N) + 16/9*den(N)*S(R(1),N) + 40/3*den(N)*S(R(1,1),N) )

       + theta( - 1 + N)*cf*ca*nf * ( 35512/27*den(1 + N) - 240*den(1 + N)*z3
          + 35596/27*den(1 + N)^2 - 96*den(1 + N)^2*z3 + 4604/9*den(1 + N)^3
          + 592/3*den(1 + N)^4 + 64*den(1 + N)^5 + 8*den(1 + N)^4*S(R(1),1 + N
         ) + 80*den(1 + N)^3*S(R(-2),1 + N) + 188/3*den(1 + N)^3*S(R(1),1 + N)
          + 16*den(1 + N)^3*S(R(1,1),1 + N) + 48*den(1 + N)^2*S(R(-3),1 + N)
          + 152*den(1 + N)^2*S(R(-2),1 + N) - 536/9*den(1 + N)^2*S(R(1),1 + N)
          + 32*den(1 + N)^2*S(R(1,-2),1 + N) + 88/3*den(1 + N)^2*S(R(1,1),1 + 
         N) - 32*den(1 + N)^2*S(R(1,1,1),1 + N) + 32*den(1 + N)^2*S(R(1,2),1
          + N) + 8*den(1 + N)^2*S(R(2),1 + N) + 56*den(1 + N)^2*S(R(3),1 + N)
          + 136*den(1 + N)*S(R(-3),1 + N) + 296*den(1 + N)*S(R(-2),1 + N) - 32
         *den(1 + N)*S(R(-2,1),1 + N) - 4256/9*den(1 + N)*S(R(1),1 + N) + 80*
         den(1 + N)*S(R(1,-2),1 + N) - 260/3*den(1 + N)*S(R(1,1),1 + N) - 80*
         den(1 + N)*S(R(1,1,1),1 + N) + 80*den(1 + N)*S(R(1,2),1 + N) + 136*
         den(1 + N)*S(R(2),1 + N) + 132*den(1 + N)*S(R(3),1 + N) - 35512/27*
         den(N) + 240*den(N)*z3 + 9028/27*den(N)^2 - 96*den(N)^2*z3 - 1708/9*
         den(N)^3 + 304/3*den(N)^4 - 48*den(N)^5 + 8*den(N)^4*S(R(1),N) + 16*
         den(N)^3*S(R(-2),N) + 332/3*den(N)^3*S(R(1),N) + 16*den(N)^3*S(R(1,1)
         ,N) + 48*den(N)^2*S(R(-3),N) + 72*den(N)^2*S(R(-2),N) - 2300/9*den(N)
         ^2*S(R(1),N) + 32*den(N)^2*S(R(1,-2),N) - 152/3*den(N)^2*S(R(1,1),N)
          - 32*den(N)^2*S(R(1,1,1),N) + 32*den(N)^2*S(R(1,2),N) + 48*den(N)^2*
         S(R(2),N) + 56*den(N)^2*S(R(3),N) - 136*den(N)*S(R(-3),N) - 296*den(N
         )*S(R(-2),N) + 32*den(N)*S(R(-2,1),N) + 4256/9*den(N)*S(R(1),N) - 80*
         den(N)*S(R(1,-2),N) + 260/3*den(N)*S(R(1,1),N) + 80*den(N)*S(R(1,1,1)
         ,N) - 80*den(N)*S(R(1,2),N) - 136*den(N)*S(R(2),N) - 132*den(N)*S(R(3
         ),N) )

       + theta( - 1 + N)*cf^2*nf * ( 48*den(1 + N) + 240*den(1 + N)*z3 - 456*
         den(1 + N)^2 + 96*den(1 + N)^2*z3 - 100*den(1 + N)^3 - 96*den(1 + N)^
         4 - 64*den(1 + N)^5 + 96*den(1 + N)^4*S(R(1),1 + N) + 80*den(1 + N)^3
         *S(R(1),1 + N) - 16*den(1 + N)^3*S(R(1,1),1 + N) + 64*den(1 + N)^3*S(
         R(2),1 + N) + 108*den(1 + N)^2*S(R(1),1 + N) - 48*den(1 + N)^2*S(R(1,
         1),1 + N) + 32*den(1 + N)^2*S(R(1,1,1),1 + N) - 32*den(1 + N)^2*S(R(1
         ,2),1 + N) + 112*den(1 + N)^2*S(R(2),1 + N) - 16*den(1 + N)^2*S(R(3),
         1 + N) + 500*den(1 + N)*S(R(1),1 + N) + 52*den(1 + N)*S(R(1,1),1 + N)
          + 80*den(1 + N)*S(R(1,1,1),1 + N) - 80*den(1 + N)*S(R(1,2),1 + N) - 
         48*den(1 + N)*S(R(2),1 + N) - 40*den(1 + N)*S(R(3),1 + N) - 48*den(N)
          - 240*den(N)*z3 + 100*den(N)^2 + 96*den(N)^2*z3 - 128*den(N)^3 + 80*
         den(N)^4 - 64*den(N)^5 + 96*den(N)^4*S(R(1),N) - 160*den(N)^3*S(R(1),
         N) - 16*den(N)^3*S(R(1,1),N) + 64*den(N)^3*S(R(2),N) + 256*den(N)^2*
         S(R(1),N) + 32*den(N)^2*S(R(1,1),N) + 32*den(N)^2*S(R(1,1,1),N) - 32*
         den(N)^2*S(R(1,2),N) - 64*den(N)^2*S(R(2),N) - 16*den(N)^2*S(R(3),N)
          - 500*den(N)*S(R(1),N) - 52*den(N)*S(R(1,1),N) - 80*den(N)*S(R(1,1,1
         ),N) + 80*den(N)*S(R(1,2),N) + 48*den(N)*S(R(2),N) + 40*den(N)*S(R(3)
         ,N) );

 L dPqq2M =
       + theta( - 1 + N)*cf*nf^2 * (  - 17/9 - 784/27*den(1 + N) + 16*den(1 + 
         N)^2 + 128/9*den(1 + N)^3 - 16/3*den(1 + N)^4 - 32/3*den(1 + N)^3*S(
         R(1),1 + N) - 64/9*den(1 + N)^2*S(R(1),1 + N) - 16/3*den(1 + N)^2*S(
         R(1,1),1 + N) - 16/9*den(1 + N)*S(R(1),1 + N) - 40/3*den(1 + N)*S(R(1
         ,1),1 + N) + 784/27*den(N) - 608/27*den(N)^2 + 64/3*den(N)^3 - 16/3*
         den(N)^4 - 32/3*den(N)^3*S(R(1),N) + 80/9*den(N)^2*S(R(1),N) - 16/3*
         den(N)^2*S(R(1,1),N) + 16/9*den(N)*S(R(1),N) + 40/3*den(N)*S(R(1,1),N
         ) + 16/27*S(R(1),N) + 80/27*S(R(2),N) - 16/9*S(R(3),N) )

       + theta( - 1 + N)*cf*ca*nf * ( 20 - 24*z3 + 13150/9*den(1 + N) - 224*
         den(1 + N)*z3 + 34880/27*den(1 + N)^2 - 96*den(1 + N)^2*z3 + 508*den(
         1 + N)^3 + 592/3*den(1 + N)^4 + 64*den(1 + N)^5 + 8*den(1 + N)^4*S(R(
         1),1 + N) + 80*den(1 + N)^3*S(R(-2),1 + N) + 212/3*den(1 + N)^3*S(R(1
         ),1 + N) + 16*den(1 + N)^3*S(R(1,1),1 + N) + 48*den(1 + N)^2*S(R(-3),
         1 + N) + 440/3*den(1 + N)^2*S(R(-2),1 + N) - 560/9*den(1 + N)^2*S(R(1
         ),1 + N) + 32*den(1 + N)^2*S(R(1,-2),1 + N) + 88/3*den(1 + N)^2*S(R(1
         ,1),1 + N) - 32*den(1 + N)^2*S(R(1,1,1),1 + N) + 32*den(1 + N)^2*S(R(
         1,2),1 + N) + 8*den(1 + N)^2*S(R(2),1 + N) + 56*den(1 + N)^2*S(R(3),1
          + N) + 392/3*den(1 + N)*S(R(-3),1 + N) + 2920/9*den(1 + N)*S(R(-2),1
          + N) - 128/3*den(1 + N)*S(R(-2,1),1 + N) - 4304/9*den(1 + N)*S(R(1),
         1 + N) + 80*den(1 + N)*S(R(1,-2),1 + N) - 260/3*den(1 + N)*S(R(1,1),1
          + N) - 80*den(1 + N)*S(R(1,1,1),1 + N) + 80*den(1 + N)*S(R(1,2),1 + 
         N) + 136*den(1 + N)*S(R(2),1 + N) + 124*den(1 + N)*S(R(3),1 + N) - 
         13150/9*den(N) + 224*den(N)*z3 + 3760/9*den(N)^2 - 96*den(N)^2*z3 - 
         700/3*den(N)^3 + 112*den(N)^4 - 48*den(N)^5 + 8*den(N)^4*S(R(1),N) + 
         16*den(N)^3*S(R(-2),N) + 340/3*den(N)^3*S(R(1),N) + 16*den(N)^3*S(R(1
         ,1),N) + 48*den(N)^2*S(R(-3),N) + 232/3*den(N)^2*S(R(-2),N) - 2324/9*
         den(N)^2*S(R(1),N) + 32*den(N)^2*S(R(1,-2),N) - 152/3*den(N)^2*S(R(1,
         1),N) - 32*den(N)^2*S(R(1,1,1),N) + 32*den(N)^2*S(R(1,2),N) + 48*den(
         N)^2*S(R(2),N) + 56*den(N)^2*S(R(3),N) - 392/3*den(N)*S(R(-3),N) - 
         2920/9*den(N)*S(R(-2),N) + 128/3*den(N)*S(R(-2,1),N) + 4304/9*den(N)*
         S(R(1),N) - 80*den(N)*S(R(1,-2),N) + 260/3*den(N)*S(R(1,1),N) + 80*
         den(N)*S(R(1,1,1),N) - 80*den(N)*S(R(1,2),N) - 136*den(N)*S(R(2),N)
          - 124*den(N)*S(R(3),N) + 32/3*S(R(-4),N) - 160/9*S(R(-3),N) + 32/3*
         S(R(-3,1),N) + 836/27*S(R(1),N) + 32*S(R(1),N)*z3 - 32/3*S(R(1,-3),N)
          + 320/9*S(R(1,-2),N) - 64/3*S(R(1,-2,1),N) - 16*S(R(1,3),N) - 1336/
         27*S(R(2),N) - 32/3*S(R(2,-2),N) + 112/3*S(R(3),N) + 16/3*S(R(3,1),N)
          - 32/3*S(R(4),N) )

       + theta( - 1 + N)*cf*ca^2 * (  - 1657/36 + 60*z3 - 5333/27*den(1 + N)
          + 48*den(1 + N)*z3 + 2266/27*den(1 + N)^2 + 48*den(1 + N)^2*z3 + 238/
         9*den(1 + N)^3 + 36*den(1 + N)^4*S(R(1),1 + N) + 8*den(1 + N)^3*S(R(
         -2),1 + N) - 188*den(1 + N)^3*S(R(1),1 + N) + 88*den(1 + N)^2*S(R(-3)
         ,1 + N) + 376/3*den(1 + N)^2*S(R(-2),1 + N) - 96*den(1 + N)^2*S(R(-2,
         1),1 + N) + 224/3*den(1 + N)^2*S(R(1),1 + N) - 80*den(1 + N)^2*S(R(1,
         -2),1 + N) - 28*den(1 + N)^2*S(R(3),1 + N) + 48*den(1 + N)*S(R(-4),1
          + N) - 56/3*den(1 + N)*S(R(-3),1 + N) - 128*den(1 + N)*S(R(-3,1),1
          + N) - 1312/9*den(1 + N)*S(R(-2),1 + N) + 96*den(1 + N)*S(R(-2,-2),1
          + N) + 656/3*den(1 + N)*S(R(-2,1),1 + N) + 592/3*den(1 + N)*S(R(1),1
          + N) - 128*den(1 + N)*S(R(1,-3),1 + N) - 64*den(1 + N)*S(R(1,-2),1
          + N) + 256*den(1 + N)*S(R(1,-2,1),1 + N) + 64*den(1 + N)*S(R(1,3),1
          + N) + 76*den(1 + N)*S(R(3),1 + N) - 64*den(1 + N)*S(R(3,1),1 + N)
          - 48*den(1 + N)*S(R(4),1 + N) + 5333/27*den(N) - 48*den(N)*z3 - 3442/
         27*den(N)^2 + 48*den(N)^2*z3 + 162*den(N)^3 - 80/3*den(N)^4 - 24*den(
         N)^5 + 4*den(N)^4*S(R(1),N) - 24*den(N)^3*S(R(-2),N) - 92/3*den(N)^3*
         S(R(1),N) - 40*den(N)^2*S(R(-3),N) + 8/3*den(N)^2*S(R(-2),N) + 160*
         den(N)^2*S(R(-2,1),N) + 224/3*den(N)^2*S(R(1),N) - 80*den(N)^2*S(R(1,
         -2),N) + 36*den(N)^2*S(R(3),N) - 48*den(N)*S(R(-4),N) + 56/3*den(N)*
         S(R(-3),N) + 128*den(N)*S(R(-3,1),N) + 1312/9*den(N)*S(R(-2),N) - 96*
         den(N)*S(R(-2,-2),N) - 656/3*den(N)*S(R(-2,1),N) - 592/3*den(N)*S(R(1
         ),N) + 128*den(N)*S(R(1,-3),N) + 64*den(N)*S(R(1,-2),N) - 256*den(N)*
         S(R(1,-2,1),N) - 64*den(N)*S(R(1,3),N) - 76*den(N)*S(R(3),N) + 64*
         den(N)*S(R(3,1),N) + 48*den(N)*S(R(4),N) - 32*S(R(-5),N) - 248/3*S(R(
         -4),N) + 64*S(R(-4,1),N) + 1072/9*S(R(-3),N) - 32*S(R(-3,-2),N) - 176/
         3*S(R(-3,1),N) - 24*S(R(-2),N) + 96*S(R(-2),N)*z3 + 32*S(R(-2,-3),N)
          - 48*S(R(-2,-2),N) + 64*S(R(-2,-2,1),N) - 128*S(R(-2,1,-2),N) - 490/
         3*S(R(1),N) + 96*S(R(1,-4),N) + 176/3*S(R(1,-3),N) - 256*S(R(1,-3,1),
         N) - 2144/9*S(R(1,-2),N) + 192*S(R(1,-2,-2),N) + 352/3*S(R(1,-2,1),N)
          - 256*S(R(1,1,-3),N) + 512*S(R(1,1,-2,1),N) + 128*S(R(1,1,3),N) + 88
         *S(R(1,3),N) - 128*S(R(1,3,1),N) - 96*S(R(1,4),N) + 4172/27*S(R(2),N)
          + 128*S(R(2,-3),N) + 176/3*S(R(2,-2),N) - 256*S(R(2,-2,1),N) - 64*S(
         R(2,3),N) - 1556/9*S(R(3),N) + 32*S(R(3,-2),N) - 88/3*S(R(3,1),N) + 
         248/3*S(R(4),N) + 32*S(R(4,1),N) + 32*S(R(5),N) )

       + theta( - 1 + N)*cf^2*nf * (  - 23 + 24*z3 - 73/3*den(1 + N) + 224*
         den(1 + N)*z3 - 4580/9*den(1 + N)^2 + 96*den(1 + N)^2*z3 - 124/3*den(
         1 + N)^3 - 120*den(1 + N)^4 - 64*den(1 + N)^5 + 96*den(1 + N)^4*S(R(1
         ),1 + N) + 80*den(1 + N)^3*S(R(1),1 + N) - 16*den(1 + N)^3*S(R(1,1),1
          + N) + 64*den(1 + N)^3*S(R(2),1 + N) + 32/3*den(1 + N)^2*S(R(-2),1
          + N) + 812/9*den(1 + N)^2*S(R(1),1 + N) - 48*den(1 + N)^2*S(R(1,1),1
          + N) + 32*den(1 + N)^2*S(R(1,1,1),1 + N) - 32*den(1 + N)^2*S(R(1,2),
         1 + N) + 368/3*den(1 + N)^2*S(R(2),1 + N) - 16*den(1 + N)^2*S(R(3),1
          + N) + 32/3*den(1 + N)*S(R(-3),1 + N) - 512/9*den(1 + N)*S(R(-2),1
          + N) + 64/3*den(1 + N)*S(R(-2,1),1 + N) + 1564/3*den(1 + N)*S(R(1),1
          + N) + 52*den(1 + N)*S(R(1,1),1 + N) + 80*den(1 + N)*S(R(1,1,1),1 + 
         N) - 80*den(1 + N)*S(R(1,2),1 + N) - 688/9*den(1 + N)*S(R(2),1 + N)
          - 56/3*den(1 + N)*S(R(3),1 + N) + 73/3*den(N) - 224*den(N)*z3 + 332/
         9*den(N)^2 + 96*den(N)^2*z3 - 224/3*den(N)^3 + 200/3*den(N)^4 - 64*
         den(N)^5 + 96*den(N)^4*S(R(1),N) - 544/3*den(N)^3*S(R(1),N) - 16*den(
         N)^3*S(R(1,1),N) + 64*den(N)^3*S(R(2),N) - 32/3*den(N)^2*S(R(-2),N)
          + 2656/9*den(N)^2*S(R(1),N) + 32*den(N)^2*S(R(1,1),N) + 32*den(N)^2*
         S(R(1,1,1),N) - 32*den(N)^2*S(R(1,2),N) - 224/3*den(N)^2*S(R(2),N) - 
         16*den(N)^2*S(R(3),N) - 32/3*den(N)*S(R(-3),N) + 512/9*den(N)*S(R(-2)
         ,N) - 64/3*den(N)*S(R(-2,1),N) - 1564/3*den(N)*S(R(1),N) - 52*den(N)*
         S(R(1,1),N) - 80*den(N)*S(R(1,1,1),N) + 80*den(N)*S(R(1,2),N) + 688/9
         *den(N)*S(R(2),N) + 56/3*den(N)*S(R(3),N) - 64/3*S(R(-4),N) + 320/9*
         S(R(-3),N) - 64/3*S(R(-3,1),N) + 110/3*S(R(1),N) - 32*S(R(1),N)*z3 + 
         64/3*S(R(1,-3),N) - 640/9*S(R(1,-2),N) + 128/3*S(R(1,-2,1),N) - 320/9
         *S(R(1,2),N) + 128/3*S(R(1,3),N) + 20/3*S(R(2),N) + 64/3*S(R(2,-2),N)
          - 320/9*S(R(2,1),N) + 64/3*S(R(2,2),N) - 16*S(R(3),N) + 64/3*S(R(3,1
         ),N) - 32/3*S(R(4),N) )

       + theta( - 1 + N)*cf^2*ca * ( 151/4 - 180*z3 - 1516/3*den(1 + N) - 144*
         den(1 + N)*z3 + 3740/9*den(1 + N)^2 - 144*den(1 + N)^2*z3 - 944/3*
         den(1 + N)^3 + 36*den(1 + N)^4 - 96*den(1 + N)^4*S(R(1),1 + N) - 128*
         den(1 + N)^3*S(R(-2),1 + N) + 568*den(1 + N)^3*S(R(1),1 + N) - 464*
         den(1 + N)^2*S(R(-3),1 + N) - 944/3*den(1 + N)^2*S(R(-2),1 + N) + 416
         *den(1 + N)^2*S(R(-2,1),1 + N) - 152/9*den(1 + N)^2*S(R(1),1 + N) + 
         320*den(1 + N)^2*S(R(1,-2),1 + N) - 80/3*den(1 + N)^2*S(R(2),1 + N)
          + 48*den(1 + N)^2*S(R(3),1 + N) - 272*den(1 + N)*S(R(-4),1 + N) + 
         376/3*den(1 + N)*S(R(-3),1 + N) + 512*den(1 + N)*S(R(-3,1),1 + N) + 
         3056/9*den(1 + N)*S(R(-2),1 + N) - 256*den(1 + N)*S(R(-2,-2),1 + N)
          - 2032/3*den(1 + N)*S(R(-2,1),1 + N) + 32*den(1 + N)*S(R(-2,2),1 + N
         ) - 2008/3*den(1 + N)*S(R(1),1 + N) + 576*den(1 + N)*S(R(1,-3),1 + N)
          + 224*den(1 + N)*S(R(1,-2),1 + N) - 896*den(1 + N)*S(R(1,-2,1),1 + N
         ) - 128*den(1 + N)*S(R(1,3),1 + N) + 2320/9*den(1 + N)*S(R(2),1 + N)
          + 64*den(1 + N)*S(R(2,-2),1 + N) - 688/3*den(1 + N)*S(R(3),1 + N) + 
         128*den(1 + N)*S(R(3,1),1 + N) + 176*den(1 + N)*S(R(4),1 + N) + 1516/
         3*den(N) + 144*den(N)*z3 - 1850/9*den(N)^2 - 144*den(N)^2*z3 - 304/3*
         den(N)^3 + 28/3*den(N)^4 + 96*den(N)^5 - 128*den(N)^4*S(R(1),N) + 64*
         den(N)^3*S(R(-2),N) + 712/3*den(N)^3*S(R(1),N) - 32*den(N)^3*S(R(2),N
         ) + 208*den(N)^2*S(R(-3),N) + 32/3*den(N)^2*S(R(-2),N) - 544*den(N)^2
         *S(R(-2,1),N) - 4792/9*den(N)^2*S(R(1),N) + 192*den(N)^2*S(R(1,-2),N)
          + 272/3*den(N)^2*S(R(2),N) - 112*den(N)^2*S(R(3),N) + 272*den(N)*S(
         R(-4),N) - 376/3*den(N)*S(R(-3),N) - 512*den(N)*S(R(-3,1),N) - 3056/9
         *den(N)*S(R(-2),N) + 256*den(N)*S(R(-2,-2),N) + 2032/3*den(N)*S(R(-2,
         1),N) - 32*den(N)*S(R(-2,2),N) + 2008/3*den(N)*S(R(1),N) - 576*den(N)
         *S(R(1,-3),N) - 224*den(N)*S(R(1,-2),N) + 896*den(N)*S(R(1,-2,1),N)
          + 128*den(N)*S(R(1,3),N) - 2320/9*den(N)*S(R(2),N) - 64*den(N)*S(R(2
         ,-2),N) + 688/3*den(N)*S(R(3),N) - 128*den(N)*S(R(3,1),N) - 176*den(N
         )*S(R(4),N) + 160*S(R(-5),N) + 712/3*S(R(-4),N) - 320*S(R(-4,1),N) - 
         2144/9*S(R(-3),N) + 32*S(R(-3,-2),N) + 496/3*S(R(-3,1),N) - 32*S(R(-3
         ,2),N) + 72*S(R(-2),N) - 288*S(R(-2),N)*z3 - 160*S(R(-2,-3),N) + 96*
         S(R(-2,-2),N) - 128*S(R(-2,-2,1),N) + 448*S(R(-2,1,-2),N) - 544*S(R(1
         ,-4),N) - 496/3*S(R(1,-3),N) + 1024*S(R(1,-3,1),N) + 4288/9*S(R(1,-2)
         ,N) - 512*S(R(1,-2,-2),N) - 992/3*S(R(1,-2,1),N) + 64*S(R(1,-2,2),N)
          + 1152*S(R(1,1,-3),N) - 1792*S(R(1,1,-2,1),N) - 256*S(R(1,1,3),N) + 
         2144/9*S(R(1,2),N) + 128*S(R(1,2,-2),N) - 992/3*S(R(1,3),N) + 256*S(
         R(1,3,1),N) + 352*S(R(1,4),N) - 302/3*S(R(2),N) - 672*S(R(2,-3),N) - 
         496/3*S(R(2,-2),N) + 960*S(R(2,-2,1),N) + 2144/9*S(R(2,1),N) + 128*S(
         R(2,1,-2),N) - 352/3*S(R(2,2),N) + 160*S(R(2,3),N) + 104*S(R(3),N) - 
         160*S(R(3,-2),N) - 64/3*S(R(3,1),N) + 32*S(R(3,2),N) - 184/3*S(R(4),N
         ) + 32*S(R(4,1),N) - 160*S(R(5),N) )

       + theta( - 1 + N)*cf^3 * ( 29/2 + 120*z3 + 302*den(1 + N) + 96*den(1 + 
         N)*z3 - 464*den(1 + N)^2 + 96*den(1 + N)^2*z3 + 4*den(1 + N)^3 + 168*
         den(1 + N)^4 - 112*den(1 + N)^5 + 240*den(1 + N)^4*S(R(1),1 + N) + 
         224*den(1 + N)^3*S(R(-2),1 + N) - 544*den(1 + N)^3*S(R(1),1 + N) - 64
         *den(1 + N)^3*S(R(1,1),1 + N) + 128*den(1 + N)^3*S(R(2),1 + N) + 576*
         den(1 + N)^2*S(R(-3),1 + N) + 128*den(1 + N)^2*S(R(-2),1 + N) - 448*
         den(1 + N)^2*S(R(-2,1),1 + N) + 12*den(1 + N)^2*S(R(1),1 + N) - 320*
         den(1 + N)^2*S(R(1,-2),1 + N) - 64*den(1 + N)^2*S(R(1,2),1 + N) - 56*
         den(1 + N)^2*S(R(2),1 + N) - 64*den(1 + N)^2*S(R(2,1),1 + N) + 80*
         den(1 + N)^2*S(R(3),1 + N) + 352*den(1 + N)*S(R(-4),1 + N) - 176*den(
         1 + N)*S(R(-3),1 + N) - 512*den(1 + N)*S(R(-3,1),1 + N) - 96*den(1 + 
         N)*S(R(-2),1 + N) + 128*den(1 + N)*S(R(-2,-2),1 + N) + 480*den(1 + N)
         *S(R(-2,1),1 + N) - 64*den(1 + N)*S(R(-2,2),1 + N) + 400*den(1 + N)*
         S(R(1),1 + N) - 640*den(1 + N)*S(R(1,-3),1 + N) - 192*den(1 + N)*S(R(
         1,-2),1 + N) + 768*den(1 + N)*S(R(1,-2,1),1 + N) - 144*den(1 + N)*S(
         R(2),1 + N) - 128*den(1 + N)*S(R(2,-2),1 + N) - 64*den(1 + N)*S(R(2,2
         ),1 + N) + 96*den(1 + N)*S(R(3),1 + N) - 128*den(1 + N)*S(R(3,1),1 + 
         N) - 64*den(1 + N)*S(R(4),1 + N) - 302*den(N) - 96*den(N)*z3 + 286*
         den(N)^2 + 96*den(N)^2*z3 - 120*den(N)^3 + 24*den(N)^4 - 80*den(N)^5
          + 176*den(N)^4*S(R(1),N) - 32*den(N)^3*S(R(-2),N) - 224*den(N)^3*S(
         R(1),N) + 64*den(N)^3*S(R(1,1),N) - 256*den(N)^2*S(R(-3),N) - 32*den(
         N)^2*S(R(-2),N) + 448*den(N)^2*S(R(-2,1),N) + 300*den(N)^2*S(R(1),N)
          - 64*den(N)^2*S(R(1,-2),N) + 64*den(N)^2*S(R(1,2),N) - 88*den(N)^2*
         S(R(2),N) + 64*den(N)^2*S(R(2,1),N) + 16*den(N)^2*S(R(3),N) - 352*
         den(N)*S(R(-4),N) + 176*den(N)*S(R(-3),N) + 512*den(N)*S(R(-3,1),N)
          + 96*den(N)*S(R(-2),N) - 128*den(N)*S(R(-2,-2),N) - 480*den(N)*S(R(
         -2,1),N) + 64*den(N)*S(R(-2,2),N) - 400*den(N)*S(R(1),N) + 640*den(N)
         *S(R(1,-3),N) + 192*den(N)*S(R(1,-2),N) - 768*den(N)*S(R(1,-2,1),N)
          + 144*den(N)*S(R(2),N) + 128*den(N)*S(R(2,-2),N) + 64*den(N)*S(R(2,2
         ),N) - 96*den(N)*S(R(3),N) + 128*den(N)*S(R(3,1),N) + 64*den(N)*S(R(4
         ),N) - 192*S(R(-5),N) - 144*S(R(-4),N) + 384*S(R(-4,1),N) + 64*S(R(-3
         ,-2),N) - 96*S(R(-3,1),N) + 64*S(R(-3,2),N) - 48*S(R(-2),N) + 192*S(
         R(-2),N)*z3 + 192*S(R(-2,-3),N) - 384*S(R(-2,1,-2),N) + 704*S(R(1,-4)
         ,N) + 96*S(R(1,-3),N) - 1024*S(R(1,-3,1),N) + 256*S(R(1,-2,-2),N) + 
         192*S(R(1,-2,1),N) - 128*S(R(1,-2,2),N) - 1280*S(R(1,1,-3),N) + 1536*
         S(R(1,1,-2,1),N) - 256*S(R(1,2,-2),N) - 128*S(R(1,2,2),N) + 192*S(R(1
         ,3),N) - 256*S(R(1,3,1),N) - 128*S(R(1,4),N) - 6*S(R(2),N) + 832*S(R(
         2,-3),N) + 96*S(R(2,-2),N) - 896*S(R(2,-2,1),N) - 256*S(R(2,1,-2),N)
          - 128*S(R(2,1,2),N) + 96*S(R(2,2),N) - 128*S(R(2,2,1),N) + 64*S(R(2,
         3),N) - 52*S(R(3),N) + 192*S(R(3,-2),N) - 128*S(R(3,1,1),N) + 128*S(
         R(3,2),N) + 64*S(R(4,1),N) + 64*S(R(5),N) );

 L dPqg2M =
       + theta( - 1 + N)*ca*nf^2 * (  - 1054/9*den(1 + N) - 400/27*den(1 + N)^
         2 + 272/9*den(1 + N)^3 + 32/3*den(1 + N)^4 + 8/3*den(1 + N)^2*S(R(1),
         1 + N) - 32/3*den(1 + N)*S(R(-3),1 + N) + 112/9*den(1 + N)*S(R(-2),1
          + N) + 32/27*den(1 + N)*S(R(1),1 + N) + 112/9*den(1 + N)*S(R(1,1),1
          + N) - 16/3*den(1 + N)*S(R(1,1,1),1 + N) + 16/3*den(1 + N)*S(R(1,2),
         1 + N) - 16/3*den(1 + N)*S(R(2,1),1 + N) - 16/3*den(1 + N)*S(R(3),1
          + N) + 944/9*den(N) - 2134/27*den(N)^2 + 44*den(N)^3 - 32/3*den(N)^4
          + 16/3*den(N)*S(R(-3),N) - 32/9*den(N)*S(R(-2),N) - 184/27*den(N)*S(
         R(1),N) - 32/9*den(N)*S(R(1,1),N) + 8/3*den(N)*S(R(1,1,1),N) - 8/3*
         den(N)*S(R(1,2),N) + 8/3*den(N)*S(R(2,1),N) + 8/3*den(N)*S(R(3),N) )

       + theta( - 1 + N)*ca^2*nf * ( 32692/9*den(1 + N) - 720*den(1 + N)*z3 + 
         81286/27*den(1 + N)^2 - 288*den(1 + N)^2*z3 + 9424/9*den(1 + N)^3 + 
         640/3*den(1 + N)^4 + 128*den(1 + N)^5 - 24*den(1 + N)^4*S(R(1),1 + N)
          + 144*den(1 + N)^3*S(R(-2),1 + N) + 124*den(1 + N)^3*S(R(1),1 + N)
          + 96*den(1 + N)^3*S(R(1,1),1 + N) + 48*den(1 + N)^2*S(R(-3),1 + N)
          + 216*den(1 + N)^2*S(R(-2),1 + N) + 64*den(1 + N)^2*S(R(-2,1),1 + N)
          + 16/3*den(1 + N)^2*S(R(1),1 + N) + 96*den(1 + N)^2*S(R(1,-2),1 + N)
          + 160*den(1 + N)^2*S(R(1,1),1 + N) - 32*den(1 + N)^2*S(R(1,1,1),1 + 
         N) + 64*den(1 + N)^2*S(R(1,2),1 + N) - 32*den(1 + N)^2*S(R(2),1 + N)
          + 168*den(1 + N)^2*S(R(3),1 + N) - 48*den(1 + N)*S(R(-4),1 + N) + 
         920/3*den(1 + N)*S(R(-3),1 + N) + 64*den(1 + N)*S(R(-3,1),1 + N) + 
         5672/9*den(1 + N)*S(R(-2),1 + N) + 96*den(1 + N)*S(R(-2,-2),1 + N) - 
         64*den(1 + N)*S(R(-2,1),1 + N) + 64*den(1 + N)*S(R(-2,1,1),1 + N) - 
         9110/27*den(1 + N)*S(R(1),1 + N) - 96*den(1 + N)*S(R(1),1 + N)*z3 + 
         64*den(1 + N)*S(R(1,-3),1 + N) + 336*den(1 + N)*S(R(1,-2),1 + N) - 64
         *den(1 + N)*S(R(1,-2,1),1 + N) - 520/9*den(1 + N)*S(R(1,1),1 + N) + 
         192*den(1 + N)*S(R(1,1,-2),1 + N) + 88/3*den(1 + N)*S(R(1,1,1),1 + N)
          + 64*den(1 + N)*S(R(1,1,1,1),1 + N) + 128*den(1 + N)*S(R(1,1,2),1 + 
         N) + 584/3*den(1 + N)*S(R(1,2),1 + N) + 64*den(1 + N)*S(R(1,2,1),1 + 
         N) - 32*den(1 + N)*S(R(1,3),1 + N) + 280*den(1 + N)*S(R(2),1 + N) - 
         32*den(1 + N)*S(R(2,-2),1 + N) + 184/3*den(1 + N)*S(R(2,1),1 + N) - 
         64*den(1 + N)*S(R(2,2),1 + N) + 892/3*den(1 + N)*S(R(3),1 + N) + 96*
         den(1 + N)*S(R(3,1),1 + N) - 80*den(1 + N)*S(R(4),1 + N) - 24*den(2
          + N)^3 - 24*den(2 + N)*S(R(-2),2 + N) - 32198/9*den(N) + 648*den(N)*
         z3 + 22936/27*den(N)^2 - 192*den(N)^2*z3 - 300*den(N)^3 + 656/3*den(N
         )^4 - 120*den(N)^5 + 36*den(N)^4*S(R(1),N) + 8*den(N)^3*S(R(-2),N) + 
         140*den(N)^3*S(R(1),N) + 64*den(N)^3*S(R(1,1),N) + 104*den(N)^2*S(R(
         -3),N) + 168*den(N)^2*S(R(-2),N) - 32*den(N)^2*S(R(-2,1),N) - 364*
         den(N)^2*S(R(1),N) + 80*den(N)^2*S(R(1,-2),N) - 112*den(N)^2*S(R(1,1)
         ,N) - 32*den(N)^2*S(R(1,1,1),N) + 64*den(N)^2*S(R(1,2),N) + 96*den(N)
         ^2*S(R(2),N) + 100*den(N)^2*S(R(3),N) + 24*den(N)*S(R(-4),N) - 832/3*
         den(N)*S(R(-3),N) - 32*den(N)*S(R(-3,1),N) - 6208/9*den(N)*S(R(-2),N)
          - 48*den(N)*S(R(-2,-2),N) + 64*den(N)*S(R(-2,1),N) - 32*den(N)*S(R(
         -2,1,1),N) + 10060/27*den(N)*S(R(1),N) + 48*den(N)*S(R(1),N)*z3 - 32*
         den(N)*S(R(1,-3),N) - 336*den(N)*S(R(1,-2),N) + 32*den(N)*S(R(1,-2,1)
         ,N) - 16/9*den(N)*S(R(1,1),N) - 96*den(N)*S(R(1,1,-2),N) - 44/3*den(N
         )*S(R(1,1,1),N) - 32*den(N)*S(R(1,1,1,1),N) - 64*den(N)*S(R(1,1,2),N)
          - 628/3*den(N)*S(R(1,2),N) - 32*den(N)*S(R(1,2,1),N) + 16*den(N)*S(
         R(1,3),N) - 288*den(N)*S(R(2),N) + 16*den(N)*S(R(2,-2),N) - 140/3*
         den(N)*S(R(2,1),N) + 32*den(N)*S(R(2,2),N) - 848/3*den(N)*S(R(3),N)
          - 48*den(N)*S(R(3,1),N) + 40*den(N)*S(R(4),N) )

       + theta( - 1 + N)*cf*nf^2 * (  - 2113/9*den(1 + N) + 118/27*den(1 + N)^
         2 + 476/9*den(1 + N)^3 - 80/3*den(1 + N)^4 - 64*den(1 + N)^5 + 112/9*
         den(1 + N)^2*S(R(1),1 + N) - 16/3*den(1 + N)^2*S(R(1,1),1 + N) + 76/
         27*den(1 + N)*S(R(1),1 + N) - 112/9*den(1 + N)*S(R(1,1),1 + N) + 16/3
         *den(1 + N)*S(R(1,1,1),1 + N) + 128/9*den(1 + N)*S(R(2),1 + N) - 32/3
         *den(1 + N)*S(R(3),1 + N) + 4193/18*den(N) - 6434/27*den(N)^2 + 1802/
         9*den(N)^3 - 344/3*den(N)^4 + 32*den(N)^5 - 32/9*den(N)^2*S(R(1),N)
          + 8/3*den(N)^2*S(R(1,1),N) + 112/27*den(N)*S(R(1),N) + 32/9*den(N)*
         S(R(1,1),N) - 8/3*den(N)*S(R(1,1,1),N) - 88/9*den(N)*S(R(2),N) + 16/3
         *den(N)*S(R(3),N) )

       + theta( - 1 + N)*cf*ca*nf * (  - 34495/18*den(1 + N) + 1008*den(1 + N)
         *z3 - 25645/27*den(1 + N)^2 + 384*den(1 + N)^2*z3 - 2714/9*den(1 + N)
         ^3 - 520/3*den(1 + N)^4 - 64*den(1 + N)^5 + 192*den(1 + N)^4*S(R(1),1
          + N) + 96*den(1 + N)^3*S(R(-2),1 + N) + 280*den(1 + N)^3*S(R(1),1 + 
         N) - 128*den(1 + N)^3*S(R(1,1),1 + N) + 128*den(1 + N)^3*S(R(2),1 + N
         ) - 128*den(1 + N)^2*S(R(-3),1 + N) + 256*den(1 + N)^2*S(R(-2),1 + N)
          + 192*den(1 + N)^2*S(R(-2,1),1 + N) - 340/9*den(1 + N)^2*S(R(1),1 + 
         N) + 64*den(1 + N)^2*S(R(1,-2),1 + N) - 368/3*den(1 + N)^2*S(R(1,1),1
          + N) + 112*den(1 + N)^2*S(R(1,1,1),1 + N) + 280*den(1 + N)^2*S(R(2),
         1 + N) - 176*den(1 + N)^2*S(R(3),1 + N) - 176*den(1 + N)*S(R(-4),1 + 
         N) + 144*den(1 + N)*S(R(-3),1 + N) + 192*den(1 + N)*S(R(-3,1),1 + N)
          - 136*den(1 + N)*S(R(-2),1 + N) - 96*den(1 + N)*S(R(-2,-2),1 + N) - 
         128*den(1 + N)*S(R(-2,1),1 + N) - 64*den(1 + N)*S(R(-2,1,1),1 + N) + 
         64*den(1 + N)*S(R(-2,2),1 + N) - 11464/27*den(1 + N)*S(R(1),1 + N) + 
         96*den(1 + N)*S(R(1),1 + N)*z3 + 192*den(1 + N)*S(R(1,-3),1 + N) - 
         256*den(1 + N)*S(R(1,-2),1 + N) - 192*den(1 + N)*S(R(1,-2,1),1 + N)
          - 2504/9*den(1 + N)*S(R(1,1),1 + N) - 192*den(1 + N)*S(R(1,1,-2),1
          + N) - 376/3*den(1 + N)*S(R(1,1,1),1 + N) - 128*den(1 + N)*S(R(1,1,1
         ,1),1 + N) - 96*den(1 + N)*S(R(1,1,2),1 + N) - 120*den(1 + N)*S(R(1,2
         ),1 + N) + 96*den(1 + N)*S(R(1,2,1),1 + N) + 32*den(1 + N)*S(R(1,3),1
          + N) - 368/9*den(1 + N)*S(R(2),1 + N) + 96*den(1 + N)*S(R(2,-2),1 + 
         N) + 120*den(1 + N)*S(R(2,1),1 + N) + 192*den(1 + N)*S(R(2,1,1),1 + N
         ) - 472/3*den(1 + N)*S(R(3),1 + N) - 192*den(1 + N)*S(R(3,1),1 + N)
          + 48*den(1 + N)*S(R(4),1 + N) + 72*den(2 + N)^3 - 48*den(2 + N)^4 + 
         48*den(2 + N)^3*S(R(1),2 + N) - 48*den(2 + N)^2*S(R(-2),2 + N) - 48*
         den(2 + N)*S(R(-3),2 + N) + 72*den(2 + N)*S(R(-2),2 + N) + 48*den(2
          + N)*S(R(-2,1),2 + N) + 48*den(2 + N)*S(R(1,-2),2 + N) + 69407/36*
         den(N) - 864*den(N)*z3 - 15259/27*den(N)^2 + 240*den(N)^2*z3 - 701/9*
         den(N)^3 + 356/3*den(N)^4 - 32*den(N)^5 + 64*den(N)^4*S(R(1),N) + 16*
         den(N)^3*S(R(-2),N) - 88*den(N)^3*S(R(1),N) - 48*den(N)^3*S(R(1,1),N)
          + 96*den(N)^3*S(R(2),N) + 48*den(N)^2*S(R(-3),N) - 16*den(N)^2*S(R(
         -2),N) - 32*den(N)^2*S(R(-2,1),N) - 232/9*den(N)^2*S(R(1),N) - 64*
         den(N)^2*S(R(1,-2),N) - 164/3*den(N)^2*S(R(1,1),N) - 8*den(N)^2*S(R(1
         ,1,1),N) - 96*den(N)^2*S(R(1,2),N) - 80*den(N)^2*S(R(2),N) - 8*den(N)
         ^2*S(R(3),N) + 88*den(N)*S(R(-4),N) - 120*den(N)*S(R(-3),N) - 96*den(
         N)*S(R(-3,1),N) + 64*den(N)*S(R(-2),N) + 48*den(N)*S(R(-2,-2),N) + 80
         *den(N)*S(R(-2,1),N) + 32*den(N)*S(R(-2,1,1),N) - 32*den(N)*S(R(-2,2)
         ,N) + 9560/27*den(N)*S(R(1),N) - 48*den(N)*S(R(1),N)*z3 - 96*den(N)*
         S(R(1,-3),N) + 208*den(N)*S(R(1,-2),N) + 96*den(N)*S(R(1,-2,1),N) + 
         2536/9*den(N)*S(R(1,1),N) + 96*den(N)*S(R(1,1,-2),N) + 296/3*den(N)*
         S(R(1,1,1),N) + 64*den(N)*S(R(1,1,1,1),N) + 48*den(N)*S(R(1,1,2),N)
          + 132*den(N)*S(R(1,2),N) - 48*den(N)*S(R(1,2,1),N) - 16*den(N)*S(R(1
         ,3),N) + 136/9*den(N)*S(R(2),N) - 48*den(N)*S(R(2,-2),N) - 132*den(N)
         *S(R(2,1),N) - 96*den(N)*S(R(2,1,1),N) + 488/3*den(N)*S(R(3),N) + 96*
         den(N)*S(R(3,1),N) - 24*den(N)*S(R(4),N) )

       + theta( - 1 + N)*cf^2*nf * ( 681/2*den(1 + N) - 288*den(1 + N)*z3 - 
         397*den(1 + N)^2 - 96*den(1 + N)^2*z3 + 458*den(1 + N)^3 + 16*den(1
          + N)^4 + 32*den(1 + N)^5 - 112*den(1 + N)^4*S(R(1),1 + N) - 128*den(
         1 + N)^3*S(R(-2),1 + N) + 16*den(1 + N)^3*S(R(1),1 + N) + 160*den(1
          + N)^3*S(R(1,1),1 + N) - 128*den(1 + N)^3*S(R(2),1 + N) - 128*den(1
          + N)^2*S(R(-3),1 + N) - 160*den(1 + N)^2*S(R(-2),1 + N) - 144*den(1
          + N)^2*S(R(1),1 + N) + 128*den(1 + N)^2*S(R(1,-2),1 + N) - 56*den(1
          + N)^2*S(R(1,1),1 + N) - 80*den(1 + N)^2*S(R(1,1,1),1 + N) + 64*den(
         1 + N)^2*S(R(1,2),1 + N) + 16*den(1 + N)^2*S(R(2),1 + N) + 128*den(1
          + N)^2*S(R(2,1),1 + N) - 32*den(1 + N)^2*S(R(3),1 + N) - 32*den(1 + 
         N)*S(R(-4),1 + N) + 64*den(1 + N)*S(R(-3),1 + N) - 144*den(1 + N)*S(
         R(-2),1 + N) + 64*den(1 + N)*S(R(-2,-2),1 + N) + 658*den(1 + N)*S(R(1
         ),1 + N) + 128*den(1 + N)*S(R(1,-3),1 + N) + 64*den(1 + N)*S(R(1,-2),
         1 + N) + 288*den(1 + N)*S(R(1,1),1 + N) + 96*den(1 + N)*S(R(1,1,1),1
          + N) + 64*den(1 + N)*S(R(1,1,1,1),1 + N) - 32*den(1 + N)*S(R(1,1,2),
         1 + N) - 80*den(1 + N)*S(R(1,2),1 + N) - 160*den(1 + N)*S(R(1,2,1),1
          + N) + 128*den(1 + N)*S(R(1,3),1 + N) - 352*den(1 + N)*S(R(2),1 + N)
          + 64*den(1 + N)*S(R(2,-2),1 + N) - 176*den(1 + N)*S(R(2,1),1 + N) - 
         192*den(1 + N)*S(R(2,1,1),1 + N) + 192*den(1 + N)*S(R(2,2),1 + N) + 
         176*den(1 + N)*S(R(3),1 + N) + 224*den(1 + N)*S(R(3,1),1 + N) - 96*
         den(1 + N)*S(R(4),1 + N) - 48*den(2 + N)^3 - 48*den(2 + N)*S(R(-2),2
          + N) - 1357/4*den(N) + 216*den(N)*z3 + 77*den(N)^2 - 48*den(N)^2*z3
          + 59*den(N)^3 - 60*den(N)^4 + 56*den(N)^4*S(R(1),N) - 172*den(N)^3*
         S(R(1),N) - 80*den(N)^3*S(R(1,1),N) + 64*den(N)^3*S(R(2),N) + 32*den(
         N)^2*S(R(-3),N) - 80*den(N)^2*S(R(-2),N) + 396*den(N)^2*S(R(1),N) + 
         140*den(N)^2*S(R(1,1),N) + 40*den(N)^2*S(R(1,1,1),N) - 32*den(N)^2*S(
         R(1,2),N) - 160*den(N)^2*S(R(2),N) - 64*den(N)^2*S(R(2,1),N) + 48*
         den(N)^2*S(R(3),N) + 16*den(N)*S(R(-4),N) - 64*den(N)*S(R(-3),N) + 
         160*den(N)*S(R(-2),N) - 32*den(N)*S(R(-2,-2),N) - 624*den(N)*S(R(1),N
         ) - 64*den(N)*S(R(1,-3),N) - 64*den(N)*S(R(1,-2),N) - 232*den(N)*S(R(
         1,1),N) - 84*den(N)*S(R(1,1,1),N) - 32*den(N)*S(R(1,1,1,1),N) + 16*
         den(N)*S(R(1,1,2),N) + 80*den(N)*S(R(1,2),N) + 80*den(N)*S(R(1,2,1),N
         ) - 64*den(N)*S(R(1,3),N) + 272*den(N)*S(R(2),N) - 32*den(N)*S(R(2,-2
         ),N) + 176*den(N)*S(R(2,1),N) + 96*den(N)*S(R(2,1,1),N) - 96*den(N)*
         S(R(2,2),N) - 176*den(N)*S(R(3),N) - 112*den(N)*S(R(3,1),N) + 48*den(
         N)*S(R(4),N) );

 L dPgq2M =
       + ( - cf*ca*nf* 24*z3 + cf*ca^2* 36*z3 + cf^2*nf* 24*z3
           - cf^2*ca* 108*z3 + cf^3* 72*z3) * delta( - 1 + N)

       + theta( - 3 + N)*cf*ca*nf * ( 16*den( - 1 + N)*S(R(-2), - 1 + N) )
       + theta( - 3 + N)*cf*ca^2 * (  - 48*den( - 1 + N)*S(R(-3), - 1 + N) - 
         24*den( - 1 + N)*S(R(-2), - 1 + N) + 48*den( - 1 + N)*S(R(-2,1), - 1
          + N) + 48*den( - 1 + N)*S(R(1,-2), - 1 + N) )
       + theta( - 3 + N)*cf^2*nf * (  - 16*den( - 1 + N)*S(R(-2), - 1 + N) )
       + theta( - 3 + N)*cf^2*ca * ( 72*den( - 1 + N)*S(R(-2), - 1 + N) )
       + theta( - 3 + N)*cf^3 * (  - 48*den( - 1 + N)*S(R(-2), - 1 + N) )
       + theta( - 1 + N)*cf*nf^2 * ( 40/9*den(1 + N) - 8/9*den(1 + N)*S(R(1),1
          + N) - 8/3*den(1 + N)*S(R(1,1),1 + N) - 16/3*den(N) - 32/9*den(N)*S(
         R(1),N) + 16/3*den(N)*S(R(1,1),N) )

       + theta( - 1 + N)*cf*ca*nf * (  - 2572/9*den(1 + N) + 32*den(1 + N)*z3
          - 6286/27*den(1 + N)^2 - 592/9*den(1 + N)^3 - 16/3*den(1 + N)^4 + 32/
         3*den(1 + N)^3*S(R(1),1 + N) - 80/3*den(1 + N)^2*S(R(-2),1 + N) + 364/
         9*den(1 + N)^2*S(R(1),1 + N) + 24*den(1 + N)^2*S(R(1,1),1 + N) - 16/3
         *den(1 + N)^2*S(R(2),1 + N) - 32/3*den(1 + N)*S(R(-3),1 + N) - 128/3*
         den(1 + N)*S(R(-2),1 + N) + 32/3*den(1 + N)*S(R(-2,1),1 + N) + 944/27
         *den(1 + N)*S(R(1),1 + N) + 64/3*den(1 + N)*S(R(1,-2),1 + N) + 296/9*
         den(1 + N)*S(R(1,1),1 + N) - 40/3*den(1 + N)*S(R(1,1,1),1 + N) + 40/3
         *den(1 + N)*S(R(1,2),1 + N) + 80/9*den(1 + N)*S(R(2),1 + N) + 40/3*
         den(1 + N)*S(R(2,1),1 + N) + 16/3*den(1 + N)*S(R(3),1 + N) + 246*den(
         N) - 64*den(N)*z3 - 1552/27*den(N)^2 - 328/9*den(N)^3 + 64/3*den(N)^3
         *S(R(1),N) - 32*den(N)^2*S(R(-2),N) + 16/9*den(N)^2*S(R(1),N) - 16*
         den(N)^2*S(R(1,1),N) + 32/3*den(N)^2*S(R(2),N) + 64/3*den(N)*S(R(-3),
         N) + 160/3*den(N)*S(R(-2),N) - 64/3*den(N)*S(R(-2,1),N) + 728/27*den(
         N)*S(R(1),N) - 128/3*den(N)*S(R(1,-2),N) - 640/9*den(N)*S(R(1,1),N)
          + 80/3*den(N)*S(R(1,1,1),N) - 80/3*den(N)*S(R(1,2),N) + 80/9*den(N)*
         S(R(2),N) - 80/3*den(N)*S(R(2,1),N) - 32/3*den(N)*S(R(3),N) )

       + theta( - 1 + N)*cf*ca^2 * (  - 6698/3*den(1 + N) + 72*den(1 + N)*z3
          - 37298/27*den(1 + N)^2 + 48*den(1 + N)^2*z3 - 9404/9*den(1 + N)^3
          + 40/3*den(1 + N)^4 - 64*den(1 + N)^5 - 52*den(1 + N)^4*S(R(1),1 + N
         ) - 72*den(1 + N)^3*S(R(-2),1 + N) - 1676/3*den(1 + N)^3*S(R(1),1 + N
         ) - 32*den(1 + N)^3*S(R(1,1),1 + N) - 32*den(1 + N)^3*S(R(2),1 + N)
          + 88*den(1 + N)^2*S(R(-3),1 + N) - 976/3*den(1 + N)^2*S(R(-2),1 + N)
          - 128*den(1 + N)^2*S(R(-2,1),1 + N) - 1168/9*den(1 + N)^2*S(R(1),1
          + N) - 176*den(1 + N)^2*S(R(1,-2),1 + N) + 140*den(1 + N)^2*S(R(1,1)
         ,1 + N) + 64*den(1 + N)^2*S(R(1,1,1),1 + N) - 48*den(1 + N)^2*S(R(1,2
         ),1 + N) - 1112/3*den(1 + N)^2*S(R(2),1 + N) - 48*den(1 + N)^2*S(R(2,
         1),1 + N) - 52*den(1 + N)^2*S(R(3),1 + N) + 88*den(1 + N)*S(R(-4),1
          + N) - 1096/3*den(1 + N)*S(R(-3),1 + N) - 128*den(1 + N)*S(R(-3,1),1
          + N) - 1384/3*den(1 + N)*S(R(-2),1 + N) - 16*den(1 + N)*S(R(-2,-2),1
          + N) + 352/3*den(1 + N)*S(R(-2,1),1 + N) + 32*den(1 + N)*S(R(-2,1,1)
         ,1 + N) - 32*den(1 + N)*S(R(-2,2),1 + N) + 1612/27*den(1 + N)*S(R(1),
         1 + N) - 48*den(1 + N)*S(R(1),1 + N)*z3 - 192*den(1 + N)*S(R(1,-3),1
          + N) - 640/3*den(1 + N)*S(R(1,-2),1 + N) + 160*den(1 + N)*S(R(1,-2,1
         ),1 + N) + 1162/9*den(1 + N)*S(R(1,1),1 + N) + 96*den(1 + N)*S(R(1,1,
         -2),1 + N) + 220/3*den(1 + N)*S(R(1,1,1),1 + N) - 32*den(1 + N)*S(R(1
         ,1,1,1),1 + N) + 64*den(1 + N)*S(R(1,1,2),1 + N) + 164/3*den(1 + N)*
         S(R(1,2),1 + N) + 64*den(1 + N)*S(R(1,2,1),1 + N) - 32*den(1 + N)*S(
         R(1,3),1 + N) - 1184/9*den(1 + N)*S(R(2),1 + N) - 80*den(1 + N)*S(R(2
         ,-2),1 + N) + 164/3*den(1 + N)*S(R(2,1),1 + N) + 64*den(1 + N)*S(R(2,
         1,1),1 + N) - 96*den(1 + N)*S(R(2,2),1 + N) - 892/3*den(1 + N)*S(R(3)
         ,1 + N) - 64*den(1 + N)*S(R(3,1),1 + N) + 24*den(1 + N)*S(R(4),1 + N)
          + 7436/3*den(N) - 144*den(N)*z3 - 23996/27*den(N)^2 + 5776/9*den(N)^
         3 - 376*den(N)^4 + 240*den(N)^5 - 200*den(N)^4*S(R(1),N) - 16*den(N)^
         3*S(R(-2),N) + 116/3*den(N)^3*S(R(1),N) + 192*den(N)^3*S(R(1,1),N) - 
         256*den(N)^3*S(R(2),N) - 304*den(N)^2*S(R(-3),N) - 24*den(N)^2*S(R(-2
         ),N) + 128*den(N)^2*S(R(-2,1),N) - 784/9*den(N)^2*S(R(1),N) - 32*den(
         N)^2*S(R(1,-2),N) + 56*den(N)^2*S(R(1,1),N) - 32*den(N)^2*S(R(1,1,1),
         N) + 96*den(N)^2*S(R(1,2),N) + 304/3*den(N)^2*S(R(2),N) + 96*den(N)^2
         *S(R(2,1),N) - 168*den(N)^2*S(R(3),N) - 176*den(N)*S(R(-4),N) + 1064/
         3*den(N)*S(R(-3),N) + 256*den(N)*S(R(-3,1),N) + 848/3*den(N)*S(R(-2),
         N) + 32*den(N)*S(R(-2,-2),N) - 320/3*den(N)*S(R(-2,1),N) - 64*den(N)*
         S(R(-2,1,1),N) + 64*den(N)*S(R(-2,2),N) - 5768/27*den(N)*S(R(1),N) + 
         96*den(N)*S(R(1),N)*z3 + 384*den(N)*S(R(1,-3),N) + 848/3*den(N)*S(R(1
         ,-2),N) - 320*den(N)*S(R(1,-2,1),N) + 100/9*den(N)*S(R(1,1),N) - 192*
         den(N)*S(R(1,1,-2),N) - 440/3*den(N)*S(R(1,1,1),N) + 64*den(N)*S(R(1,
         1,1,1),N) - 128*den(N)*S(R(1,1,2),N) + 56/3*den(N)*S(R(1,2),N) - 128*
         den(N)*S(R(1,2,1),N) + 64*den(N)*S(R(1,3),N) + 40/9*den(N)*S(R(2),N)
          + 160*den(N)*S(R(2,-2),N) + 56/3*den(N)*S(R(2,1),N) - 128*den(N)*S(
         R(2,1,1),N) + 192*den(N)*S(R(2,2),N) + 980/3*den(N)*S(R(3),N) + 128*
         den(N)*S(R(3,1),N) - 48*den(N)*S(R(4),N) )

       + theta( - 1 + N)*cf^2*nf * ( 10043/18*den(1 + N) - 32*den(1 + N)*z3 + 
         7786/27*den(1 + N)^2 + 914/9*den(1 + N)^3 + 232/3*den(1 + N)^4 + 32*
         den(1 + N)^5 - 16/3*den(1 + N)^3*S(R(1),1 + N) + 32*den(1 + N)^2*S(R(
         -2),1 + N) + 32/9*den(1 + N)^2*S(R(1),1 + N) + 8/3*den(1 + N)^2*S(R(1
         ,1),1 + N) - 16/3*den(1 + N)^2*S(R(2),1 + N) + 80*den(1 + N)*S(R(-2),
         1 + N) - 248/27*den(1 + N)*S(R(1),1 + N) - 32/9*den(1 + N)*S(R(1,1),1
          + N) + 40/3*den(1 + N)*S(R(1,1,1),1 + N) + 32/3*den(1 + N)*S(R(1,2),
         1 + N) + 8/3*den(1 + N)*S(R(2),1 + N) + 16/3*den(1 + N)*S(R(2,1),1 + 
         N) - 8*den(1 + N)*S(R(3),1 + N) - 1733/3*den(N) + 64*den(N)*z3 + 6310/
         27*den(N)^2 - 1348/9*den(N)^3 + 400/3*den(N)^4 - 64*den(N)^5 + 32/3*
         den(N)^3*S(R(1),N) + 64*den(N)^2*S(R(-2),N) + 128/9*den(N)^2*S(R(1),N
         ) - 16/3*den(N)^2*S(R(1,1),N) + 32/3*den(N)^2*S(R(2),N) - 64*den(N)*
         S(R(-2),N) - 248/27*den(N)*S(R(1),N) + 328/9*den(N)*S(R(1,1),N) - 80/
         3*den(N)*S(R(1,1,1),N) - 64/3*den(N)*S(R(1,2),N) + 32/3*den(N)*S(R(2)
         ,N) - 32/3*den(N)*S(R(2,1),N) + 16*den(N)*S(R(3),N) )

       + theta( - 1 + N)*cf^2*ca * ( 11273/36*den(1 + N) - 216*den(1 + N)*z3
          - 4423/27*den(1 + N)^2 - 144*den(1 + N)^2*z3 - 821/9*den(1 + N)^3 + 
         704/3*den(1 + N)^4 + 32*den(1 + N)^5 - 112*den(1 + N)^3*S(R(-2),1 + N
         ) + 64/3*den(1 + N)^3*S(R(1),1 + N) - 56*den(1 + N)^3*S(R(1,1),1 + N)
          + 32*den(1 + N)^3*S(R(2),1 + N) - 48*den(1 + N)^2*S(R(-3),1 + N) - 
         72*den(1 + N)^2*S(R(-2),1 + N) + 1168/9*den(1 + N)^2*S(R(1),1 + N) + 
         96*den(1 + N)^2*S(R(1,-2),1 + N) - 344/3*den(1 + N)^2*S(R(1,1),1 + N)
          - 56*den(1 + N)^2*S(R(1,1,1),1 + N) - 16*den(1 + N)^2*S(R(1,2),1 + N
         ) + 16/3*den(1 + N)^2*S(R(2),1 + N) - 32*den(1 + N)^2*S(R(2,1),1 + N)
          + 112*den(1 + N)^2*S(R(3),1 + N) + 24*den(1 + N)*S(R(-4),1 + N) - 48
         *den(1 + N)*S(R(-3),1 + N) - 8*den(1 + N)*S(R(-2),1 + N) + 80*den(1
          + N)*S(R(-2,-2),1 + N) + 16*den(1 + N)*S(R(-2,1),1 + N) - 32*den(1
          + N)*S(R(-2,1,1),1 + N) + 1226/27*den(1 + N)*S(R(1),1 + N) + 144*
         den(1 + N)*S(R(1),1 + N)*z3 + 64*den(1 + N)*S(R(1,-3),1 + N) + 128*
         den(1 + N)*S(R(1,-2),1 + N) - 32*den(1 + N)*S(R(1,-2,1),1 + N) - 1096/
         9*den(1 + N)*S(R(1,1),1 + N) - 96*den(1 + N)*S(R(1,1,-2),1 + N) - 184/
         3*den(1 + N)*S(R(1,1,1),1 + N) + 64*den(1 + N)*S(R(1,1,1,1),1 + N) - 
         48*den(1 + N)*S(R(1,1,2),1 + N) - 284/3*den(1 + N)*S(R(1,2),1 + N) - 
         16*den(1 + N)*S(R(1,2,1),1 + N) - 80*den(1 + N)*S(R(1,3),1 + N) + 40/
         3*den(1 + N)*S(R(2),1 + N) + 48*den(1 + N)*S(R(2,-2),1 + N) - 52/3*
         den(1 + N)*S(R(2,1),1 + N) - 32*den(1 + N)*S(R(2,1,1),1 + N) + 24*
         den(1 + N)*S(R(3),1 + N) + 40*den(1 + N)*S(R(4),1 + N) - 2911/6*den(N
         ) + 432*den(N)*z3 + 13037/27*den(N)^2 + 730/9*den(N)^3 - 712/3*den(N)
         ^4 + 128*den(N)^5 - 64*den(N)^4*S(R(1),N) - 32*den(N)^3*S(R(-2),N) + 
         64/3*den(N)^3*S(R(1),N) - 16*den(N)^3*S(R(1,1),N) - 64*den(N)^3*S(R(2
         ),N) - 48*den(N)^2*S(R(-2),N) - 512/9*den(N)^2*S(R(1),N) + 64/3*den(N
         )^2*S(R(1,1),N) + 16*den(N)^2*S(R(1,1,1),N) + 32*den(N)^2*S(R(1,2),N)
          - 80/3*den(N)^2*S(R(2),N) + 64*den(N)^2*S(R(2,1),N) - 128*den(N)^2*
         S(R(3),N) - 48*den(N)*S(R(-4),N) + 96*den(N)*S(R(-3),N) + 48*den(N)*
         S(R(-2),N) - 160*den(N)*S(R(-2,-2),N) - 64*den(N)*S(R(-2,1),N) + 64*
         den(N)*S(R(-2,1,1),N) + 1172/27*den(N)*S(R(1),N) - 288*den(N)*S(R(1),
         N)*z3 - 128*den(N)*S(R(1,-3),N) - 224*den(N)*S(R(1,-2),N) + 64*den(N)
         *S(R(1,-2,1),N) - 124/9*den(N)*S(R(1,1),N) + 192*den(N)*S(R(1,1,-2),N
         ) + 584/3*den(N)*S(R(1,1,1),N) - 128*den(N)*S(R(1,1,1,1),N) + 96*den(
         N)*S(R(1,1,2),N) + 280/3*den(N)*S(R(1,2),N) + 32*den(N)*S(R(1,2,1),N)
          + 160*den(N)*S(R(1,3),N) - 320/3*den(N)*S(R(2),N) - 96*den(N)*S(R(2,
         -2),N) - 40/3*den(N)*S(R(2,1),N) + 64*den(N)*S(R(2,1,1),N) - 80*den(N
         )*S(R(3),N) - 80*den(N)*S(R(4),N) )

       + theta( - 1 + N)*cf^3 * (  - 4547/4*den(1 + N) + 144*den(1 + N)*z3 - 
         721*den(1 + N)^2 + 96*den(1 + N)^2*z3 - 93*den(1 + N)^3 + 24*den(1 + 
         N)^4 - 16*den(1 + N)^5 + 24*den(1 + N)^4*S(R(1),1 + N) + 128*den(1 + 
         N)^3*S(R(-2),1 + N) + 4*den(1 + N)^3*S(R(1),1 + N) + 24*den(1 + N)^3*
         S(R(1,1),1 + N) + 64*den(1 + N)^2*S(R(-3),1 + N) - 16*den(1 + N)^2*S(
         R(-2),1 + N) - 92*den(1 + N)^2*S(R(1),1 + N) - 64*den(1 + N)^2*S(R(1,
         -2),1 + N) - 28*den(1 + N)^2*S(R(1,1),1 + N) - 8*den(1 + N)^2*S(R(1,1
         ,1),1 + N) + 16*den(1 + N)^2*S(R(2),1 + N) + 16*den(1 + N)^2*S(R(2,1)
         ,1 + N) - 40*den(1 + N)^2*S(R(3),1 + N) + 16*den(1 + N)*S(R(-4),1 + N
         ) - 32*den(1 + N)*S(R(-3),1 + N) - 192*den(1 + N)*S(R(-2),1 + N) - 96
         *den(1 + N)*S(R(-2,-2),1 + N) - 46*den(1 + N)*S(R(1),1 + N) - 96*den(
         1 + N)*S(R(1),1 + N)*z3 - 64*den(1 + N)*S(R(1,-3),1 + N) - 128*den(1
          + N)*S(R(1,-2),1 + N) + 14*den(1 + N)*S(R(1,1),1 + N) - 12*den(1 + N
         )*S(R(1,1,1),1 + N) - 32*den(1 + N)*S(R(1,1,1,1),1 + N) - 16*den(1 + 
         N)*S(R(1,1,2),1 + N) + 16*den(1 + N)*S(R(1,2),1 + N) - 48*den(1 + N)*
         S(R(1,2,1),1 + N) + 48*den(1 + N)*S(R(1,3),1 + N) - 64*den(1 + N)*S(
         R(2),1 + N) - 32*den(1 + N)*S(R(2,-2),1 + N) - 56*den(1 + N)*S(R(2,1)
         ,1 + N) - 32*den(1 + N)*S(R(2,1,1),1 + N) + 32*den(1 + N)*S(R(2,2),1
          + N) - 12*den(1 + N)*S(R(3),1 + N) + 2331/2*den(N) - 288*den(N)*z3
          - 389*den(N)^2 - 78*den(N)^3 + 184*den(N)^4 - 64*den(N)^5 - 48*den(N
         )^4*S(R(1),N) - 32*den(N)^3*S(R(1),N) - 48*den(N)^3*S(R(1,1),N) - 64*
         den(N)^2*S(R(-3),N) - 32*den(N)^2*S(R(-2),N) + 108*den(N)^2*S(R(1),N)
          - 32*den(N)^2*S(R(1,1),N) + 16*den(N)^2*S(R(1,1,1),N) - 32*den(N)^2*
         S(R(2,1),N) + 16*den(N)^2*S(R(3),N) - 32*den(N)*S(R(-4),N) + 32*den(N
         )*S(R(-3),N) + 208*den(N)*S(R(-2),N) + 192*den(N)*S(R(-2,-2),N) + 64*
         den(N)*S(R(1),N) + 192*den(N)*S(R(1),N)*z3 + 128*den(N)*S(R(1,-3),N)
          + 128*den(N)*S(R(1,-2),N) - 16*den(N)*S(R(1,1),N) - 48*den(N)*S(R(1,
         1,1),N) + 64*den(N)*S(R(1,1,1,1),N) + 32*den(N)*S(R(1,1,2),N) - 64*
         den(N)*S(R(1,2),N) + 96*den(N)*S(R(1,2,1),N) - 96*den(N)*S(R(1,3),N)
          + 160*den(N)*S(R(2),N) + 64*den(N)*S(R(2,-2),N) + 32*den(N)*S(R(2,1)
         ,N) + 64*den(N)*S(R(2,1,1),N) - 64*den(N)*S(R(2,2),N) + 48*den(N)*S(
         R(3),N) );

 L dPgg2M =
      + ( - ca^2*nf* 24*z3 + cf*ca*nf* 72*z3 - cf^2*nf* 48*z3) * delta( -1 + N)
         
       + theta( - 3 + N)*ca^2*nf * (  - 32/3*den( - 1 + N)*S(R(-3), - 1 + N)
          + 16*den( - 1 + N)*S(R(-2), - 1 + N) + 32/3*den( - 1 + N)*S(R(-2,1),
          - 1 + N) + 32/3*den( - 1 + N)*S(R(1,-2), - 1 + N) )

       + theta( - 3 + N)*ca^3 * (  - 176/3*den( - 1 + N)*S(R(-3), - 1 + N) + 
         176/3*den( - 1 + N)*S(R(-2,1), - 1 + N) + 176/3*den( - 1 + N)*S(R(1,
         -2), - 1 + N) )

       + theta( - 3 + N)*cf*ca*nf * ( 64/3*den( - 1 + N)*S(R(-3), - 1 + N) - 
         48*den( - 1 + N)*S(R(-2), - 1 + N) - 64/3*den( - 1 + N)*S(R(-2,1), - 
         1 + N) - 64/3*den( - 1 + N)*S(R(1,-2), - 1 + N) )

       + theta( - 3 + N)*cf^2*nf * ( 32*den( - 1 + N)*S(R(-2), - 1 + N) )

       + theta( - 1 + N)*ca*nf^2 * ( 29/18 + 230/27*den(1 + N) - 134/27*den(1
          + N)^2 - 16/9*den(1 + N)^3 + 32/9*den(1 + N)^2*S(R(1),1 + N) + 82/9*
         den(1 + N)*S(R(1),1 + N) - 230/27*den(N) + 112/27*den(N)^2 - 16/9*
         den(N)^3 + 32/9*den(N)^2*S(R(1),N) - 82/9*den(N)*S(R(1),N) + 16/27*S(
         R(1),N) )

       + theta( - 1 + N)*ca^2*nf * (  - 233/18 - 22904/27*den(1 + N) + 256*
         den(1 + N)*z3 - 15362/27*den(1 + N)^2 + 96*den(1 + N)^2*z3 - 268/9*
         den(1 + N)^3 - 32*den(1 + N)^4 - 24*den(1 + N)^4*S(R(1),1 + N) + 80*
         den(1 + N)^3*S(R(-2),1 + N) - 212/3*den(1 + N)^3*S(R(1),1 + N) + 48*
         den(1 + N)^2*S(R(-3),1 + N) + 280/3*den(1 + N)^2*S(R(-2),1 + N) - 
         1844/9*den(1 + N)^2*S(R(1),1 + N) - 96*den(1 + N)^2*S(R(1,-2),1 + N)
          - 32/3*den(1 + N)^2*S(R(2),1 + N) - 24*den(1 + N)^2*S(R(3),1 + N) + 
         72*den(1 + N)*S(R(-3),1 + N) - 2008/9*den(1 + N)*S(R(-2),1 + N) + 32*
         den(1 + N)*S(R(-2,1),1 + N) - 2174/9*den(1 + N)*S(R(1),1 + N) - 176*
         den(1 + N)*S(R(1,-2),1 + N) - 928/9*den(1 + N)*S(R(2),1 + N) - 100/3*
         den(1 + N)*S(R(3),1 + N) - 16*den(2 + N)^3 + 32/3*den(2 + N)^4 - 32/3
         *den(2 + N)^3*S(R(1),2 + N) + 32/3*den(2 + N)^2*S(R(-2),2 + N) + 32/3
         *den(2 + N)*S(R(-3),2 + N) - 16*den(2 + N)*S(R(-2),2 + N) - 32/3*den(
         2 + N)*S(R(-2,1),2 + N) - 32/3*den(2 + N)*S(R(1,-2),2 + N) + 22904/27
         *den(N) - 256*den(N)*z3 - 4700/27*den(N)^2 + 96*den(N)^2*z3 - 584/9*
         den(N)^3 + 8/3*den(N)^4 + 16*den(N)^5 - 24*den(N)^4*S(R(1),N) + 16*
         den(N)^3*S(R(-2),N) - 4*den(N)^3*S(R(1),N) + 48*den(N)^2*S(R(-3),N)
          - 248/3*den(N)^2*S(R(-2),N) + 4/3*den(N)^2*S(R(1),N) - 96*den(N)^2*
         S(R(1,-2),N) - 32/3*den(N)^2*S(R(2),N) - 24*den(N)^2*S(R(3),N) - 72*
         den(N)*S(R(-3),N) + 2008/9*den(N)*S(R(-2),N) - 32*den(N)*S(R(-2,1),N)
          + 2174/9*den(N)*S(R(1),N) + 176*den(N)*S(R(1,-2),N) + 928/9*den(N)*
         S(R(2),N) + 100/3*den(N)*S(R(3),N) + 160/9*S(R(-3),N) - 32/3*S(R(-2,
         -2),N) + 836/27*S(R(1),N) + 32*S(R(1),N)*z3 - 320/9*S(R(1,-2),N) - 
         320/9*S(R(1,2),N) + 16/3*S(R(1,3),N) - 8/3*S(R(2),N) - 320/9*S(R(2,1)
         ,N) + 160/9*S(R(3),N) + 16/3*S(R(3,1),N) )

       + theta( - 1 + N)*ca^3 * ( 79/2 - 47572/9*den(1 + N) - 79994/27*den(1
          + N)^2 - 22156/9*den(1 + N)^3 + 464*den(1 + N)^4 - 256*den(1 + N)^5
          + 96*den(1 + N)^4*S(R(1),1 + N) - 64*den(1 + N)^3*S(R(-2),1 + N) - 
         3136/3*den(1 + N)^3*S(R(1),1 + N) - 256*den(1 + N)^3*S(R(1,1),1 + N)
          + 128*den(1 + N)^3*S(R(2),1 + N) + 512*den(1 + N)^2*S(R(-3),1 + N)
          - 2224/3*den(1 + N)^2*S(R(-2),1 + N) - 512*den(1 + N)^2*S(R(-2,1),1
          + N) + 304*den(1 + N)^2*S(R(1),1 + N) - 512*den(1 + N)^2*S(R(1,-2),1
          + N) - 256*den(1 + N)^2*S(R(1,2),1 + N) - 1840/3*den(1 + N)^2*S(R(2)
         ,1 + N) - 256*den(1 + N)^2*S(R(2,1),1 + N) + 160*den(1 + N)^2*S(R(3),
         1 + N) + 512*den(1 + N)*S(R(-4),1 + N) - 1040*den(1 + N)*S(R(-3),1 + 
         N) - 512*den(1 + N)*S(R(-3,1),1 + N) - 6032/9*den(1 + N)*S(R(-2),1 + 
         N) - 128*den(1 + N)*S(R(-2,-2),1 + N) + 368*den(1 + N)*S(R(-2,1),1 + 
         N) - 128*den(1 + N)*S(R(-2,2),1 + N) - 8/9*den(1 + N)*S(R(1),1 + N)
          - 768*den(1 + N)*S(R(1,-3),1 + N) - 336*den(1 + N)*S(R(1,-2),1 + N)
          + 512*den(1 + N)*S(R(1,-2,1),1 + N) - 256*den(1 + N)*S(R(1,3),1 + N)
          + 2920/9*den(1 + N)*S(R(2),1 + N) - 256*den(1 + N)*S(R(2,-2),1 + N)
          - 256*den(1 + N)*S(R(2,2),1 + N) - 1952/3*den(1 + N)*S(R(3),1 + N)
          - 256*den(1 + N)*S(R(3,1),1 + N) + 256*den(1 + N)*S(R(4),1 + N) + 
         176/3*den(2 + N)^4 - 176/3*den(2 + N)^3*S(R(1),2 + N) + 176/3*den(2
          + N)^2*S(R(-2),2 + N) + 176/3*den(2 + N)*S(R(-3),2 + N) - 176/3*den(
         2 + N)*S(R(-2,1),2 + N) - 176/3*den(2 + N)*S(R(1,-2),2 + N) + 47572/9
         *den(N) - 49394/27*den(N)^2 + 4076/3*den(N)^3 - 2528/3*den(N)^4 + 448
         *den(N)^5 - 416*den(N)^4*S(R(1),N) - 64*den(N)^3*S(R(-2),N) + 272*
         den(N)^3*S(R(1),N) + 256*den(N)^3*S(R(1,1),N) - 512*den(N)^3*S(R(2),N
         ) - 640*den(N)^2*S(R(-3),N) - 160/3*den(N)^2*S(R(-2),N) + 256*den(N)^
         2*S(R(-2,1),N) - 3104/9*den(N)^2*S(R(1),N) + 256*den(N)^2*S(R(1,2),N)
          + 1232/3*den(N)^2*S(R(2),N) + 256*den(N)^2*S(R(2,1),N) - 480*den(N)^
         2*S(R(3),N) - 512*den(N)*S(R(-4),N) + 1040*den(N)*S(R(-3),N) + 512*
         den(N)*S(R(-3,1),N) + 6032/9*den(N)*S(R(-2),N) + 128*den(N)*S(R(-2,-2
         ),N) - 368*den(N)*S(R(-2,1),N) + 128*den(N)*S(R(-2,2),N) + 8/9*den(N)
         *S(R(1),N) + 768*den(N)*S(R(1,-3),N) + 336*den(N)*S(R(1,-2),N) - 512*
         den(N)*S(R(1,-2,1),N) + 256*den(N)*S(R(1,3),N) - 2920/9*den(N)*S(R(2)
         ,N) + 256*den(N)*S(R(2,-2),N) + 256*den(N)*S(R(2,2),N) + 1952/3*den(N
         )*S(R(3),N) + 256*den(N)*S(R(3,1),N) - 256*den(N)*S(R(4),N) - 64*S(R(
         -5),N) + 128*S(R(-4,1),N) - 1072/9*S(R(-3),N) + 64*S(R(-3,-2),N) + 32
         *S(R(-3,2),N) + 64*S(R(-2,-3),N) + 176/3*S(R(-2,-2),N) - 64*S(R(-2,-2
         ,1),N) - 64*S(R(-2,1,-2),N) - 490/3*S(R(1),N) + 256*S(R(1,-4),N) - 
         256*S(R(1,-3,1),N) + 2144/9*S(R(1,-2),N) - 64*S(R(1,-2,-2),N) - 64*S(
         R(1,-2,2),N) - 384*S(R(1,1,-3),N) + 256*S(R(1,1,-2,1),N) - 128*S(R(1,
         1,3),N) + 2144/9*S(R(1,2),N) - 128*S(R(1,2,-2),N) - 128*S(R(1,2,2),N)
          - 88/3*S(R(1,3),N) - 128*S(R(1,3,1),N) + 128*S(R(1,4),N) + 8/3*S(R(2
         ),N) + 288*S(R(2,-3),N) - 192*S(R(2,-2,1),N) + 2144/9*S(R(2,1),N) - 
         128*S(R(2,1,-2),N) - 128*S(R(2,1,2),N) - 128*S(R(2,2,1),N) + 160*S(R(
         2,3),N) - 1072/9*S(R(3),N) + 64*S(R(3,-2),N) - 88/3*S(R(3,1),N) - 128
         *S(R(3,1,1),N) + 160*S(R(3,2),N) + 128*S(R(4,1),N) - 64*S(R(5),N) )

       + theta( - 1 + N)*cf*nf^2 * ( 11/9 + 1168/27*den(1 + N) - 104/27*den(1
          + N)^2 + 184/9*den(1 + N)^3 + 16/3*den(1 + N)^4 - 32/3*den(1 + N)^3*
         S(R(1),1 + N) - 128/9*den(1 + N)^2*S(R(1),1 + N) + 16/3*den(1 + N)^2*
         S(R(1,1),1 + N) - 32/3*den(1 + N)^2*S(R(2),1 + N) + 208/9*den(1 + N)*
         S(R(1),1 + N) + 40/3*den(1 + N)*S(R(1,1),1 + N) - 80/3*den(1 + N)*S(
         R(2),1 + N) - 1168/27*den(N) + 520/27*den(N)^2 - 56/9*den(N)^3 + 16/3
         *den(N)^4 - 32/3*den(N)^3*S(R(1),N) + 208/9*den(N)^2*S(R(1),N) + 16/3
         *den(N)^2*S(R(1,1),N) - 32/3*den(N)^2*S(R(2),N) - 208/9*den(N)*S(R(1)
         ,N) - 40/3*den(N)*S(R(1,1),N) + 80/3*den(N)*S(R(2),N) )

       + theta( - 1 + N)*cf*ca*nf * (  - 241/18 + 62036/27*den(1 + N) - 400*
         den(1 + N)*z3 + 13448/27*den(1 + N)^2 - 192*den(1 + N)^2*z3 + 2768/9*
         den(1 + N)^3 + 704/3*den(1 + N)^4 + 128*den(1 + N)^5 + 96*den(1 + N)^
         4*S(R(1),1 + N) - 128*den(1 + N)^3*S(R(-2),1 + N) + 344/3*den(1 + N)^
         3*S(R(1),1 + N) - 16*den(1 + N)^3*S(R(1,1),1 + N) + 64*den(1 + N)^3*
         S(R(2),1 + N) - 64*den(1 + N)^2*S(R(-3),1 + N) - 256*den(1 + N)^2*S(
         R(-2),1 + N) + 1364/9*den(1 + N)^2*S(R(1),1 + N) + 256*den(1 + N)^2*
         S(R(1,-2),1 + N) - 88/3*den(1 + N)^2*S(R(1,1),1 + N) + 32*den(1 + N)^
         2*S(R(1,1,1),1 + N) - 32*den(1 + N)^2*S(R(1,2),1 + N) + 296/3*den(1
          + N)^2*S(R(2),1 + N) + 112*den(1 + N)^2*S(R(3),1 + N) - 48*den(1 + N
         )*S(R(-3),1 + N) + 488/3*den(1 + N)*S(R(-2),1 + N) - 64*den(1 + N)*S(
         R(-2,1),1 + N) + 4508/9*den(1 + N)*S(R(1),1 + N) + 480*den(1 + N)*S(
         R(1,-2),1 + N) + 260/3*den(1 + N)*S(R(1,1),1 + N) + 80*den(1 + N)*S(
         R(1,1,1),1 + N) - 80*den(1 + N)*S(R(1,2),1 + N) - 208/3*den(1 + N)*S(
         R(2),1 + N) + 232*den(1 + N)*S(R(3),1 + N) + 48*den(2 + N)^3 - 64/3*
         den(2 + N)^4 + 64/3*den(2 + N)^3*S(R(1),2 + N) - 64/3*den(2 + N)^2*S(
         R(-2),2 + N) - 64/3*den(2 + N)*S(R(-3),2 + N) + 48*den(2 + N)*S(R(-2)
         ,2 + N) + 64/3*den(2 + N)*S(R(-2,1),2 + N) + 64/3*den(2 + N)*S(R(1,-2
         ),2 + N) - 62036/27*den(N) + 400*den(N)*z3 + 33452/27*den(N)^2 - 192*
         den(N)^2*z3 - 6892/9*den(N)^3 + 1448/3*den(N)^4 - 192*den(N)^5 + 96*
         den(N)^4*S(R(1),N) - 256/3*den(N)^3*S(R(1),N) - 16*den(N)^3*S(R(1,1),
         N) + 64*den(N)^3*S(R(2),N) - 64*den(N)^2*S(R(-3),N) + 64*den(N)^2*S(
         R(-2),N) + 1928/9*den(N)^2*S(R(1),N) + 256*den(N)^2*S(R(1,-2),N) + 
         152/3*den(N)^2*S(R(1,1),N) + 32*den(N)^2*S(R(1,1,1),N) - 32*den(N)^2*
         S(R(1,2),N) - 304/3*den(N)^2*S(R(2),N) + 112*den(N)^2*S(R(3),N) + 48*
         den(N)*S(R(-3),N) - 488/3*den(N)*S(R(-2),N) + 64*den(N)*S(R(-2,1),N)
          - 4508/9*den(N)*S(R(1),N) - 480*den(N)*S(R(1,-2),N) - 260/3*den(N)*
         S(R(1,1),N) - 80*den(N)*S(R(1,1,1),N) + 80*den(N)*S(R(1,2),N) + 208/3
         *den(N)*S(R(2),N) - 232*den(N)*S(R(3),N) + 110/3*S(R(1),N) - 32*S(R(1
         ),N)*z3 )

       + theta( - 1 + N)*cf^2*nf * ( 1 - 64*den(1 + N) + 144*den(1 + N)*z3 - 
         40*den(1 + N)^2 + 96*den(1 + N)^2*z3 - 12*den(1 + N)^3 - 48*den(1 + N
         )^4 - 32*den(1 + N)^5 + 32*den(1 + N)^4*S(R(1),1 + N) + 128*den(1 + N
         )^3*S(R(-2),1 + N) + 16*den(1 + N)^3*S(R(1),1 + N) + 16*den(1 + N)^3*
         S(R(1,1),1 + N) + 64*den(1 + N)^2*S(R(-3),1 + N) + 256*den(1 + N)^2*
         S(R(-2),1 + N) - 76*den(1 + N)^2*S(R(1),1 + N) - 128*den(1 + N)^2*S(
         R(1,-2),1 + N) + 48*den(1 + N)^2*S(R(1,1),1 + N) - 32*den(1 + N)^2*S(
         R(1,1,1),1 + N) + 32*den(1 + N)^2*S(R(1,2),1 + N) - 64*den(1 + N)^2*
         S(R(2),1 + N) - 48*den(1 + N)^2*S(R(3),1 + N) + 128*den(1 + N)*S(R(-3
         ),1 + N) + 80*den(1 + N)*S(R(-2),1 + N) - 164*den(1 + N)*S(R(1),1 + N
         ) - 256*den(1 + N)*S(R(1,-2),1 + N) - 52*den(1 + N)*S(R(1,1),1 + N)
          - 80*den(1 + N)*S(R(1,1,1),1 + N) + 80*den(1 + N)*S(R(1,2),1 + N) - 
         56*den(1 + N)*S(R(2),1 + N) - 88*den(1 + N)*S(R(3),1 + N) - 32*den(2
          + N)^3 - 32*den(2 + N)*S(R(-2),2 + N) + 64*den(N) - 144*den(N)*z3 + 
         100*den(N)^2 + 96*den(N)^2*z3 - 184*den(N)^3 + 112*den(N)^4 - 32*den(
         N)^5 + 32*den(N)^4*S(R(1),N) - 64*den(N)^3*S(R(1),N) + 16*den(N)^3*S(
         R(1,1),N) + 64*den(N)^2*S(R(-3),N) - 16*den(N)^2*S(R(1),N) - 128*den(
         N)^2*S(R(1,-2),N) - 32*den(N)^2*S(R(1,1),N) - 32*den(N)^2*S(R(1,1,1),
         N) + 32*den(N)^2*S(R(1,2),N) - 48*den(N)^2*S(R(2),N) - 48*den(N)^2*S(
         R(3),N) - 128*den(N)*S(R(-3),N) - 80*den(N)*S(R(-2),N) + 164*den(N)*
         S(R(1),N) + 256*den(N)*S(R(1,-2),N) + 52*den(N)*S(R(1,1),N) + 80*den(
         N)*S(R(1,1,1),N) - 80*den(N)*S(R(1,2),N) + 56*den(N)*S(R(2),N) + 88*
         den(N)*S(R(3),N) );


==> dPij012Mx.h <==
* -----------------------------------------------------------------------------
*
*      S. Moch, J. Vermaseren and A. Vogt,
*      The Three-Loop Splitting Functions in QCD: The Helicity-Dependent Case
*      September 2014
*
*
*    The x-space results for the helicity-difference splitting functions
*    DeltaP_ij^(n) up to the 3rd order (NNLO, n = 2) in  a_s = alpha_s/(4 pi)
*    at  mu_r = mu_f,  as given in Eqs. (5.5) - (5.16) of the article.
*                                                                    __
*    The NLO and NNLO quantities are given for the transformation to MS of
*    Matiounine, Smith and van Neerven, PR D58 (1998) 076002, hep-ph/9803439,
*    from the Larin scheme for gamma_5 employed in our diagram calculations.
*
*    Notations: H(R(m1,...,mk),x) denotes the harmonic polylogarithms,
*     z`i' = Zeta(`i'). ca = 3 and cf = 4/3 for QCD, nf = number of flavours
*
* -----------------------------------------------------------------------------

 L dPqq0x =
       + cf*[1-x]^-1 * ( 4 ) + cf * ( - 2 - 2*x ) + delta_(1 - x)*cf * ( 3 );

 L dPqg0x =
       + nf * ( - 2 + 4*x );

 L dPgq0x =
       + cf * ( 4 - 2*x );

 L dPgg0x =
       + ca*[1-x]^-1 * ( 4 ) + ca * ( 4 - 8*x )
       + delta_(1 - x)*ca * ( 11/3 ) + delta_(1 - x)*nf * ( - 2/3 );

 L dPns1Mx =
       + cf*nf * (  - 4/9 - 40/9*[1-x]^-1 + 44/9*x - 1/3*delta_(1 - x) - 8/3*
         delta_(1 - x)*z2 + 4/3*H(R(0),x) - 8/3*H(R(0),x)*[1-x]^-1 + 4/3*H(R(0
         ),x)*x )

       + cf*ca * ( 178/9 + 268/9*[1-x]^-1 - 8*[1-x]^-1*z2 - 8*[1+x]^-1*z2 - 
         446/9*x + 8*z2 + 17/6*delta_(1 - x) - 12*delta_(1 - x)*z3 + 44/3*
         delta_(1 - x)*z2 + 8*H(R(-1,0),x) - 16*H(R(-1,0),x)*[1+x]^-1 - 8*H(R(
         -1,0),x)*x + 2/3*H(R(0),x) + 44/3*H(R(0),x)*[1-x]^-1 + 2/3*H(R(0),x)*
         x - 8*H(R(0,0),x) + 8*H(R(0,0),x)*[1-x]^-1 + 8*H(R(0,0),x)*[1+x]^-1 )

       + cf^2 * (  - 36 + 16*[1+x]^-1*z2 + 36*x - 8*z2 + 8*z2*x + 3/2*delta_(1
          - x) + 24*delta_(1 - x)*z3 - 12*delta_(1 - x)*z2 - 16*H(R(-1,0),x)
          + 32*H(R(-1,0),x)*[1+x]^-1 + 16*H(R(-1,0),x)*x - 8*H(R(0),x) - 12*H(
         R(0),x)*[1-x]^-1 - 16*H(R(0),x)*x + 4*H(R(0,0),x) - 16*H(R(0,0),x)*
         [1+x]^-1 - 12*H(R(0,0),x)*x - 8*H(R(1,0),x) + 16*H(R(1,0),x)*[1-x]^-1
          - 8*H(R(1,0),x)*x - 8*H(R(2),x) + 16*H(R(2),x)*[1-x]^-1 - 8*H(R(2),x
         )*x );

 L dPps1Mx =
       + cf*nf * ( 4 - 4*x - 4*H(R(0),x) + 12*H(R(0),x)*x - 8*H(R(0,0),x) - 8*
         H(R(0,0),x)*x );

 L dPqq1Mx = dPns1Mx + dPps1Mx;

 L dPqg1Mx =
       + ca*nf * ( 48 - 44*x - 8*z2 - 8*H(R(-1,0),x) - 16*H(R(-1,0),x)*x + 4*
         H(R(0),x) + 32*H(R(0),x)*x - 8*H(R(0,0),x) - 16*H(R(0,0),x)*x + 16*H(
         R(1),x) - 16*H(R(1),x)*x + 8*H(R(1,1),x) - 16*H(R(1,1),x)*x )

       + cf*nf * (  - 44 + 54*x + 8*z2 - 16*z2*x - 18*H(R(0),x) - 4*H(R(0,0),x
         ) + 8*H(R(0,0),x)*x - 16*H(R(1),x) + 16*H(R(1),x)*x - 8*H(R(1,0),x)
          + 16*H(R(1,0),x)*x - 8*H(R(1,1),x) + 16*H(R(1,1),x)*x - 8*H(R(2),x)
          + 16*H(R(2),x)*x );

 L dPgq1Mx =
       + cf*nf * (  - 32/9 - 8/9*x + 16/3*H(R(1),x) - 8/3*H(R(1),x)*x )

       + cf*ca * ( 164/9 + 140/9*x + 8*z2*x + 16*H(R(-1,0),x) + 8*H(R(-1,0),x)
         *x + 16*H(R(0),x) - 52*H(R(0),x)*x + 16*H(R(0,0),x) + 8*H(R(0,0),x)*x
          - 40/3*H(R(1),x) - 4/3*H(R(1),x)*x + 16*H(R(1,0),x) - 8*H(R(1,0),x)*
         x + 16*H(R(1,1),x) - 8*H(R(1,1),x)*x + 16*H(R(2),x) - 8*H(R(2),x)*x )

       + cf^2 * (  - 34 + 16*x - 8*H(R(0),x) + 2*H(R(0),x)*x + 8*H(R(0,0),x)
          - 4*H(R(0,0),x)*x + 8*H(R(1),x) + 4*H(R(1),x)*x - 16*H(R(1,1),x) + 8
         *H(R(1,1),x)*x );

 L dPgg1Mx =
       + ca*nf * (  - 112/9 - 40/9*[1-x]^-1 + 152/9*x - 8/3*delta_(1 - x) - 8/
         3*H(R(0),x) - 8/3*H(R(0),x)*x )

       + ca^2 * (  - 74/9 + 268/9*[1-x]^-1 - 8*[1-x]^-1*z2 + 8*[1+x]^-1*z2 -
         194/9*x + 32*z2*x + 32/3*delta_(1 - x) + 12*delta_(1 - x)*z3 + 16*H(
         R(-1,0),x) + 16*H(R(-1,0),x)*[1+x]^-1 + 32*H(R(-1,0),x)*x + 116/3*H(
         R(0),x) - 268/3*H(R(0),x)*x + 32*H(R(0,0),x) + 8*H(R(0,0),x)*[1-x]^-1
          - 8*H(R(0,0),x)*[1+x]^-1 + 16*H(R(1,0),x) + 16*H(R(1,0),x)*[1-x]^-1
          - 32*H(R(1,0),x)*x + 16*H(R(2),x) + 16*H(R(2),x)*[1-x]^-1 - 32*H(R(2
         ),x)*x )

       + cf*nf * (  - 20 + 20*x - 2*delta_(1 - x) - 20*H(R(0),x) + 4*H(R(0),x)
         *x - 8*H(R(0,0),x) - 8*H(R(0,0),x)*x );

 L dPns2Mx =
       + cf*nf^2 * ( 112/27 - 16/27*[1-x]^-1 - 32/9*x - 17/9*delta_(1 - x) - 
         16/9*delta_(1 - x)*z3 + 80/27*delta_(1 - x)*z2 + 8/27*H(R(0),x) + 80/
         27*H(R(0),x)*[1-x]^-1 - 88/27*H(R(0),x)*x - 8/9*H(R(0,0),x) + 16/9*H(
         R(0,0),x)*[1-x]^-1 - 8/9*H(R(0,0),x)*x )

       + cf*ca*nf * (  - 1034/9 - 836/27*[1-x]^-1 - 48*[1-x]^-1*z3 + 160/9*
         [1-x]^-1*z2 - 16*[1+x]^-1*z3 + 160/9*[1+x]^-1*z2 + 3938/27*x + 32*z3
          + 16*z3*x - 88/9*z2 - 8/3*z2*x + 20*delta_(1 - x) + 200/9*delta_(1
          - x)*z3 - 1336/27*delta_(1 - x)*z2 + 4/5*delta_(1 - x)*z2^2 - 16/3*
         H(R(-2,0),x) + 32/3*H(R(-2,0),x)*[1+x]^-1 + 16/3*H(R(-2,0),x)*x + 64/
         3*H(R(-1),x)*[1+x]^-1*z2 - 32/3*H(R(-1),x)*z2 + 32/3*H(R(-1),x)*z2*x
          - 64/9*H(R(-1,0),x) + 320/9*H(R(-1,0),x)*[1+x]^-1 + 256/9*H(R(-1,0),
         x)*x - 16/3*H(R(-1,0,0),x) + 32/3*H(R(-1,0,0),x)*[1+x]^-1 + 16/3*H(R(
         -1,0,0),x)*x + 32/3*H(R(-1,2),x) - 64/3*H(R(-1,2),x)*[1+x]^-1 - 32/3*
         H(R(-1,2),x)*x - 916/27*H(R(0),x) - 1336/27*H(R(0),x)*[1-x]^-1 + 32/3
         *H(R(0),x)*[1-x]^-1*z2 - 16/3*H(R(0),x)*[1+x]^-1*z2 + 716/27*H(R(0),x
         )*x - 8/3*H(R(0),x)*z2 - 8*H(R(0),x)*z2*x + 104/9*H(R(0,0),x) - 112/3
         *H(R(0,0),x)*[1-x]^-1 - 160/9*H(R(0,0),x)*[1+x]^-1 - 32/9*H(R(0,0),x)
         *x + 32/3*H(R(0,0,0),x) - 32/3*H(R(0,0,0),x)*[1-x]^-1 - 32/3*H(R(0,0,
         0),x)*[1+x]^-1 + 16/3*H(R(1),x) - 16/3*H(R(1),x)*x - 8*H(R(1,0,0),x)
          + 16*H(R(1,0,0),x)*[1-x]^-1 - 8*H(R(1,0,0),x)*x + 8/3*H(R(2),x) + 8/
         3*H(R(2),x)*x - 8/3*H(R(3),x) - 16/3*H(R(3),x)*[1-x]^-1 + 32/3*H(R(3)
         ,x)*[1+x]^-1 + 8*H(R(3),x)*x )

       + cf*ca^2 * ( 923/27 + 490/3*[1-x]^-1 + 16*[1-x]^-1*z3 - 1072/9*
         [1-x]^-1*z2 + 384/5*[1-x]^-1*z2^2 + 88*[1+x]^-1*z3 - 1072/9*[1+x]^-1*
         z2 + 32*[1+x]^-1*z2^2 - 5333/27*x + 112*z3 + 48*z3*x + 1504/9*z2 + 
         224/3*z2*x - 242/5*z2^2 - 62/5*z2^2*x - 1657/36*delta_(1 - x) + 40*
         delta_(1 - x)*z5 - 1552/9*delta_(1 - x)*z3 + 4496/27*delta_(1 - x)*z2
          - 2*delta_(1 - x)*z2^2 - 40*H(R(-3,0),x) + 32*H(R(-3,0),x)*[1-x]^-1
          + 32*H(R(-3,0),x)*[1+x]^-1 + 8*H(R(-3,0),x)*x - 256*H(R(-2),x)*
         [1+x]^-1*z2 + 136*H(R(-2),x)*z2 - 136*H(R(-2),x)*z2*x - 48*H(R(-2,-1,
         0),x) + 128*H(R(-2,-1,0),x)*[1-x]^-1 - 80*H(R(-2,-1,0),x)*x + 328/3*
         H(R(-2,0),x) - 48*H(R(-2,0),x)*[1-x]^-1 - 176/3*H(R(-2,0),x)*[1+x]^-1
          - 376/3*H(R(-2,0),x)*x - 56*H(R(-2,0,0),x) - 32*H(R(-2,0,0),x)*
         [1-x]^-1 + 128*H(R(-2,0,0),x)*[1+x]^-1 + 88*H(R(-2,0,0),x)*x - 160*H(
         R(-2,2),x) + 64*H(R(-2,2),x)*[1-x]^-1 + 256*H(R(-2,2),x)*[1+x]^-1 + 
         96*H(R(-2,2),x)*x - 384*H(R(-1),x)*[1+x]^-1*z3 - 352/3*H(R(-1),x)*
         [1+x]^-1*z2 + 192*H(R(-1),x)*z3 - 192*H(R(-1),x)*z3*x - 208/3*H(R(-1)
         ,x)*z2 - 560/3*H(R(-1),x)*z2*x + 512*H(R(-1,-1),x)*[1+x]^-1*z2 - 256*
         H(R(-1,-1),x)*z2 + 256*H(R(-1,-1),x)*z2*x + 64*H(R(-1,-1,0),x) + 64*
         H(R(-1,-1,0),x)*x + 128*H(R(-1,-1,0,0),x) - 256*H(R(-1,-1,0,0),x)*
         [1+x]^-1 - 128*H(R(-1,-1,0,0),x)*x + 256*H(R(-1,-1,2),x) - 512*H(R(-1
         ,-1,2),x)*[1+x]^-1 - 256*H(R(-1,-1,2),x)*x + 832/9*H(R(-1,0),x) - 
         2144/9*H(R(-1,0),x)*[1+x]^-1 - 352*H(R(-1,0),x)*[1+x]^-1*z2 - 1312/9*
         H(R(-1,0),x)*x + 176*H(R(-1,0),x)*z2 - 176*H(R(-1,0),x)*z2*x + 232/3*
         H(R(-1,0,0),x) - 176/3*H(R(-1,0,0),x)*[1+x]^-1 + 56/3*H(R(-1,0,0),x)*
         x - 48*H(R(-1,0,0,0),x) + 96*H(R(-1,0,0,0),x)*[1+x]^-1 + 48*H(R(-1,0,
         0,0),x)*x + 304/3*H(R(-1,2),x) + 352/3*H(R(-1,2),x)*[1+x]^-1 + 656/3*
         H(R(-1,2),x)*x - 128*H(R(-1,3),x) + 256*H(R(-1,3),x)*[1+x]^-1 + 128*
         H(R(-1,3),x)*x - 1378/27*H(R(0),x) + 4172/27*H(R(0),x)*[1-x]^-1 + 128
         *H(R(0),x)*[1-x]^-1*z3 - 248/3*H(R(0),x)*[1-x]^-1*z2 + 24*H(R(0),x)*
         [1+x]^-1 + 128*H(R(0),x)*[1+x]^-1*z3 + 16/3*H(R(0),x)*[1+x]^-1*z2 - 
         2266/27*H(R(0),x)*x - 144*H(R(0),x)*z3 + 332/3*H(R(0),x)*z2 + 188*H(
         R(0),x)*z2*x - 130*H(R(0,0),x) + 1556/9*H(R(0,0),x)*[1-x]^-1 + 1072/9
         *H(R(0,0),x)*[1+x]^-1 + 96*H(R(0,0),x)*[1+x]^-1*z2 + 238/9*H(R(0,0),x
         )*x - 68*H(R(0,0),x)*z2 + 36*H(R(0,0),x)*z2*x - 416/3*H(R(0,0,0),x)
          + 248/3*H(R(0,0,0),x)*[1-x]^-1 + 248/3*H(R(0,0,0),x)*[1+x]^-1 + 40*
         H(R(0,0,0,0),x) - 32*H(R(0,0,0,0),x)*[1-x]^-1 - 32*H(R(0,0,0,0),x)*
         [1+x]^-1 - 592/3*H(R(1),x) + 288*H(R(1),x)*[1-x]^-1*z3 + 592/3*H(R(1)
         ,x)*x - 144*H(R(1),x)*z3 - 144*H(R(1),x)*z3*x - 32*H(R(1),x)*z2 + 32*
         H(R(1),x)*z2*x - 96*H(R(1,-2,0),x) + 192*H(R(1,-2,0),x)*[1-x]^-1 - 96
         *H(R(1,-2,0),x)*x - 32*H(R(1,0),x)*[1-x]^-1*z2 + 16*H(R(1,0),x)*z2 + 
         16*H(R(1,0),x)*z2*x + 12*H(R(1,0,0),x) - 88*H(R(1,0,0),x)*[1-x]^-1 + 
         76*H(R(1,0,0),x)*x + 48*H(R(1,0,0,0),x) - 96*H(R(1,0,0,0),x)*[1-x]^-1
          + 48*H(R(1,0,0,0),x)*x + 64*H(R(1,1,0,0),x) - 128*H(R(1,1,0,0),x)*
         [1-x]^-1 + 64*H(R(1,1,0,0),x)*x - 64*H(R(1,3),x) + 128*H(R(1,3),x)*
         [1-x]^-1 - 64*H(R(1,3),x)*x - 224/3*H(R(2),x) - 64*H(R(2),x)*[1+x]^-1
         *z2 - 224/3*H(R(2),x)*x + 24*H(R(2),x)*z2 - 40*H(R(2),x)*z2*x + 28*H(
         R(2,0,0),x) - 64*H(R(2,0,0),x)*[1-x]^-1 + 28*H(R(2,0,0),x)*x - 4/3*H(
         R(3),x) + 88/3*H(R(3),x)*[1-x]^-1 - 176/3*H(R(3),x)*[1+x]^-1 - 188*H(
         R(3),x)*x + 28*H(R(4),x) + 32*H(R(4),x)*[1-x]^-1 - 64*H(R(4),x)*
         [1+x]^-1 - 36*H(R(4),x)*x )

       + cf^2*nf * ( 109 - 110/3*[1-x]^-1 + 160/3*[1-x]^-1*z3 + 32*[1+x]^-1*z3
          - 320/9*[1+x]^-1*z2 - 217/3*x - 128/3*z3 - 32/3*z3*x + 160/9*z2 - 
         160/9*z2*x - 23*delta_(1 - x) - 136/3*delta_(1 - x)*z3 + 20/3*delta_(
         1 - x)*z2 + 232/15*delta_(1 - x)*z2^2 + 32/3*H(R(-2,0),x) - 64/3*H(R(
         -2,0),x)*[1+x]^-1 - 32/3*H(R(-2,0),x)*x - 128/3*H(R(-1),x)*[1+x]^-1*
         z2 + 64/3*H(R(-1),x)*z2 - 64/3*H(R(-1),x)*z2*x + 128/9*H(R(-1,0),x)
          - 640/9*H(R(-1,0),x)*[1+x]^-1 - 512/9*H(R(-1,0),x)*x + 32/3*H(R(-1,0
         ,0),x) - 64/3*H(R(-1,0,0),x)*[1+x]^-1 - 32/3*H(R(-1,0,0),x)*x - 64/3*
         H(R(-1,2),x) + 128/3*H(R(-1,2),x)*[1+x]^-1 + 64/3*H(R(-1,2),x)*x + 
         508/9*H(R(0),x) + 20/3*H(R(0),x)*[1-x]^-1 + 32/3*H(R(0),x)*[1-x]^-1*
         z2 + 32/3*H(R(0),x)*[1+x]^-1*z2 + 476/9*H(R(0),x)*x - 32/3*H(R(0),x)*
         z2 + 16/9*H(R(0,0),x) + 16*H(R(0,0),x)*[1-x]^-1 + 320/9*H(R(0,0),x)*
         [1+x]^-1 + 176/3*H(R(0,0),x)*x + 8/3*H(R(0,0,0),x) - 32/3*H(R(0,0,0),
         x)*[1-x]^-1 + 64/3*H(R(0,0,0),x)*[1+x]^-1 + 24*H(R(0,0,0),x)*x - 64/3
         *H(R(1),x) + 64/3*H(R(1),x)*x + 64/9*H(R(1,0),x) - 320/9*H(R(1,0),x)*
         [1-x]^-1 + 256/9*H(R(1,0),x)*x + 64/3*H(R(1,0,0),x) - 128/3*H(R(1,0,0
         ),x)*[1-x]^-1 + 64/3*H(R(1,0,0),x)*x - 32/9*H(R(2),x) - 320/9*H(R(2),
         x)*[1-x]^-1 + 160/9*H(R(2),x)*x + 32/3*H(R(2,0),x) - 64/3*H(R(2,0),x)
         *[1-x]^-1 + 32/3*H(R(2,0),x)*x + 64/3*H(R(3),x) - 64/3*H(R(3),x)*
         [1-x]^-1 - 64/3*H(R(3),x)*[1+x]^-1 )

       + cf^2*ca * ( 1516/3 + 80/3*[1-x]^-1*z3 - 552/5*[1-x]^-1*z2^2 - 248*
         [1+x]^-1*z3 + 2144/9*[1+x]^-1*z2 - 8*[1+x]^-1*z2^2 - 1516/3*x - 832/3
         *z3 - 880/3*z3*x - 3880/9*z2 - 152/9*z2*x + 56/5*z2^2 - 24/5*z2^2*x
          + 151/4*delta_(1 - x) + 120*delta_(1 - x)*z5 + 844/3*delta_(1 - x)*
         z3 - 410/3*delta_(1 - x)*z2 + 16*delta_(1 - x)*z2*z3 - 988/15*delta_(
         1 - x)*z2^2 + 128*H(R(-3,0),x) - 32*H(R(-3,0),x)*[1-x]^-1 - 160*H(R(
         -3,0),x)*[1+x]^-1 - 128*H(R(-3,0),x)*x - 96*H(R(-2),x)*[1-x]^-1*z2 + 
         1024*H(R(-2),x)*[1+x]^-1*z2 - 480*H(R(-2),x)*z2 + 576*H(R(-2),x)*z2*x
          + 128*H(R(-2,-1,0),x) - 448*H(R(-2,-1,0),x)*[1-x]^-1 + 128*H(R(-2,-1
         ,0),x)*[1+x]^-1 + 320*H(R(-2,-1,0),x)*x - 752/3*H(R(-2,0),x) + 96*H(
         R(-2,0),x)*[1-x]^-1 + 496/3*H(R(-2,0),x)*[1+x]^-1 + 944/3*H(R(-2,0),x
         )*x + 304*H(R(-2,0,0),x) + 160*H(R(-2,0,0),x)*[1-x]^-1 - 672*H(R(-2,0
         ,0),x)*[1+x]^-1 - 464*H(R(-2,0,0),x)*x + 544*H(R(-2,2),x) - 128*H(R(
         -2,2),x)*[1-x]^-1 - 960*H(R(-2,2),x)*[1+x]^-1 - 416*H(R(-2,2),x)*x + 
         1344*H(R(-1),x)*[1+x]^-1*z3 + 992/3*H(R(-1),x)*[1+x]^-1*z2 - 672*H(R(
         -1),x)*z3 + 672*H(R(-1),x)*z3*x + 704/3*H(R(-1),x)*z2 + 1696/3*H(R(-1
         ),x)*z2*x - 64*H(R(-1,-2,0),x) + 128*H(R(-1,-2,0),x)*[1+x]^-1 + 64*H(
         R(-1,-2,0),x)*x - 1792*H(R(-1,-1),x)*[1+x]^-1*z2 + 896*H(R(-1,-1),x)*
         z2 - 896*H(R(-1,-1),x)*z2*x - 224*H(R(-1,-1,0),x) - 224*H(R(-1,-1,0),
         x)*x - 576*H(R(-1,-1,0,0),x) + 1152*H(R(-1,-1,0,0),x)*[1+x]^-1 + 576*
         H(R(-1,-1,0,0),x)*x - 896*H(R(-1,-1,2),x) + 1792*H(R(-1,-1,2),x)*
         [1+x]^-1 + 896*H(R(-1,-1,2),x)*x - 1232/9*H(R(-1,0),x) + 4288/9*H(R(
         -1,0),x)*[1+x]^-1 + 1344*H(R(-1,0),x)*[1+x]^-1*z2 + 3056/9*H(R(-1,0),
         x)*x - 672*H(R(-1,0),x)*z2 + 672*H(R(-1,0),x)*z2*x - 872/3*H(R(-1,0,0
         ),x) + 496/3*H(R(-1,0,0),x)*[1+x]^-1 - 376/3*H(R(-1,0,0),x)*x + 272*
         H(R(-1,0,0,0),x) - 544*H(R(-1,0,0,0),x)*[1+x]^-1 - 272*H(R(-1,0,0,0),
         x)*x - 1040/3*H(R(-1,2),x) - 992/3*H(R(-1,2),x)*[1+x]^-1 - 2032/3*H(
         R(-1,2),x)*x + 32*H(R(-1,2,0),x) - 64*H(R(-1,2,0),x)*[1+x]^-1 - 32*H(
         R(-1,2,0),x)*x + 512*H(R(-1,3),x) - 1024*H(R(-1,3),x)*[1+x]^-1 - 512*
         H(R(-1,3),x)*x + 3404/9*H(R(0),x) - 302/3*H(R(0),x)*[1-x]^-1 - 272*H(
         R(0),x)*[1-x]^-1*z3 + 328/3*H(R(0),x)*[1-x]^-1*z2 - 72*H(R(0),x)*
         [1+x]^-1 - 464*H(R(0),x)*[1+x]^-1*z3 - 104/3*H(R(0),x)*[1+x]^-1*z2 - 
         3740/9*H(R(0),x)*x + 400*H(R(0),x)*z3 - 144*H(R(0),x)*z3*x - 904/3*H(
         R(0),x)*z2 - 568*H(R(0),x)*z2*x + 2168/9*H(R(0,0),x) - 104*H(R(0,0),x
         )*[1-x]^-1 - 128*H(R(0,0),x)*[1-x]^-1*z2 - 2144/9*H(R(0,0),x)*
         [1+x]^-1 - 416*H(R(0,0),x)*[1+x]^-1*z2 - 944/3*H(R(0,0),x)*x + 352*H(
         R(0,0),x)*z2 - 96*H(R(0,0),x)*z2*x + 868/3*H(R(0,0,0),x) - 184/3*H(R(
         0,0,0),x)*[1-x]^-1 - 712/3*H(R(0,0,0),x)*[1+x]^-1 - 36*H(R(0,0,0),x)*
         x - 224*H(R(0,0,0,0),x) + 160*H(R(0,0,0,0),x)*[1-x]^-1 + 160*H(R(0,0,
         0,0),x)*[1+x]^-1 + 2008/3*H(R(1),x) - 768*H(R(1),x)*[1-x]^-1*z3 - 
         2008/3*H(R(1),x)*x + 384*H(R(1),x)*z3 + 384*H(R(1),x)*z3*x + 112*H(R(
         1),x)*z2 - 112*H(R(1),x)*z2*x + 256*H(R(1,-2,0),x) - 512*H(R(1,-2,0),
         x)*[1-x]^-1 + 256*H(R(1,-2,0),x)*x + 176/9*H(R(1,0),x) + 2144/9*H(R(1
         ,0),x)*[1-x]^-1 - 64*H(R(1,0),x)*[1-x]^-1*z2 - 2320/9*H(R(1,0),x)*x
          + 32*H(R(1,0),x)*z2 + 32*H(R(1,0),x)*z2*x - 304/3*H(R(1,0,0),x) + 
         992/3*H(R(1,0,0),x)*[1-x]^-1 - 688/3*H(R(1,0,0),x)*x - 176*H(R(1,0,0,
         0),x) + 352*H(R(1,0,0,0),x)*[1-x]^-1 - 176*H(R(1,0,0,0),x)*x - 128*H(
         R(1,1,0,0),x) + 256*H(R(1,1,0,0),x)*[1-x]^-1 - 128*H(R(1,1,0,0),x)*x
          + 128*H(R(1,3),x) - 256*H(R(1,3),x)*[1-x]^-1 + 128*H(R(1,3),x)*x + 
         2648/9*H(R(2),x) + 2144/9*H(R(2),x)*[1-x]^-1 - 64*H(R(2),x)*[1-x]^-1*
         z2 + 224*H(R(2),x)*[1+x]^-1*z2 + 152/9*H(R(2),x)*x - 64*H(R(2),x)*z2
          + 160*H(R(2),x)*z2*x - 80/3*H(R(2,0),x) + 352/3*H(R(2,0),x)*[1-x]^-1
          - 80/3*H(R(2,0),x)*x - 48*H(R(2,0,0),x) + 160*H(R(2,0,0),x)*[1-x]^-1
          - 48*H(R(2,0,0),x)*x + 152/3*H(R(3),x) + 64/3*H(R(3),x)*[1-x]^-1 + 
         496/3*H(R(3),x)*[1+x]^-1 + 568*H(R(3),x)*x - 32*H(R(3,0),x) + 32*H(R(
         3,0),x)*[1-x]^-1 + 32*H(R(3,0),x)*[1+x]^-1 - 224*H(R(4),x) + 32*H(R(4
         ),x)*[1-x]^-1 + 320*H(R(4),x)*[1+x]^-1 + 96*H(R(4),x)*x )

       + cf^3 * (  - 302 + 144/5*[1-x]^-1*z2^2 + 144*[1+x]^-1*z3 - 112*
         [1+x]^-1*z2^2 + 302*x + 48*z3 + 336*z3*x + 204*z2 + 12*z2*x + 504/5*
         z2^2 - 56/5*z2^2*x + 29/2*delta_(1 - x) - 240*delta_(1 - x)*z5 + 68*
         delta_(1 - x)*z3 + 18*delta_(1 - x)*z2 - 32*delta_(1 - x)*z2*z3 + 288/
         5*delta_(1 - x)*z2^2 - 96*H(R(-3,0),x) - 64*H(R(-3,0),x)*[1-x]^-1 + 
         192*H(R(-3,0),x)*[1+x]^-1 + 224*H(R(-3,0),x)*x + 192*H(R(-2),x)*
         [1-x]^-1*z2 - 1024*H(R(-2),x)*[1+x]^-1*z2 + 416*H(R(-2),x)*z2 - 608*
         H(R(-2),x)*z2*x - 64*H(R(-2,-1,0),x) + 384*H(R(-2,-1,0),x)*[1-x]^-1
          - 256*H(R(-2,-1,0),x)*[1+x]^-1 - 320*H(R(-2,-1,0),x)*x + 64*H(R(-2,0
         ),x) - 96*H(R(-2,0),x)*[1+x]^-1 - 128*H(R(-2,0),x)*x - 384*H(R(-2,0,0
         ),x) - 192*H(R(-2,0,0),x)*[1-x]^-1 + 832*H(R(-2,0,0),x)*[1+x]^-1 + 
         576*H(R(-2,0,0),x)*x - 448*H(R(-2,2),x) + 896*H(R(-2,2),x)*[1+x]^-1
          + 448*H(R(-2,2),x)*x - 1152*H(R(-1),x)*[1+x]^-1*z3 - 192*H(R(-1),x)*
         [1+x]^-1*z2 + 576*H(R(-1),x)*z3 - 576*H(R(-1),x)*z3*x - 192*H(R(-1),x
         )*z2 - 384*H(R(-1),x)*z2*x + 128*H(R(-1,-2,0),x) - 256*H(R(-1,-2,0),x
         )*[1+x]^-1 - 128*H(R(-1,-2,0),x)*x + 1536*H(R(-1,-1),x)*[1+x]^-1*z2
          - 768*H(R(-1,-1),x)*z2 + 768*H(R(-1,-1),x)*z2*x + 192*H(R(-1,-1,0),x
         ) + 192*H(R(-1,-1,0),x)*x + 640*H(R(-1,-1,0,0),x) - 1280*H(R(-1,-1,0,
         0),x)*[1+x]^-1 - 640*H(R(-1,-1,0,0),x)*x + 768*H(R(-1,-1,2),x) - 1536
         *H(R(-1,-1,2),x)*[1+x]^-1 - 768*H(R(-1,-1,2),x)*x - 96*H(R(-1,0),x)
          - 1280*H(R(-1,0),x)*[1+x]^-1*z2 - 96*H(R(-1,0),x)*x + 640*H(R(-1,0),
         x)*z2 - 640*H(R(-1,0),x)*z2*x + 272*H(R(-1,0,0),x) - 96*H(R(-1,0,0),x
         )*[1+x]^-1 + 176*H(R(-1,0,0),x)*x - 352*H(R(-1,0,0,0),x) + 704*H(R(-1
         ,0,0,0),x)*[1+x]^-1 + 352*H(R(-1,0,0,0),x)*x + 288*H(R(-1,2),x) + 192
         *H(R(-1,2),x)*[1+x]^-1 + 480*H(R(-1,2),x)*x - 64*H(R(-1,2,0),x) + 128
         *H(R(-1,2,0),x)*[1+x]^-1 + 64*H(R(-1,2,0),x)*x - 512*H(R(-1,3),x) + 
         1024*H(R(-1,3),x)*[1+x]^-1 + 512*H(R(-1,3),x)*x - 328*H(R(0),x) - 6*
         H(R(0),x)*[1-x]^-1 + 32*H(R(0),x)*[1-x]^-1*z3 - 48*H(R(0),x)*[1-x]^-1
         *z2 + 48*H(R(0),x)*[1+x]^-1 + 416*H(R(0),x)*[1+x]^-1*z3 + 48*H(R(0),x
         )*[1+x]^-1*z2 + 464*H(R(0),x)*x - 224*H(R(0),x)*z3 + 288*H(R(0),x)*z3
         *x + 192*H(R(0),x)*z2 + 544*H(R(0),x)*z2*x - 172*H(R(0,0),x) + 52*H(
         R(0,0),x)*[1-x]^-1 + 448*H(R(0,0),x)*[1+x]^-1*z2 + 4*H(R(0,0),x)*x - 
         240*H(R(0,0),x)*z2 + 240*H(R(0,0),x)*z2*x - 168*H(R(0,0,0),x) + 144*
         H(R(0,0,0),x)*[1+x]^-1 - 168*H(R(0,0,0),x)*x + 176*H(R(0,0,0,0),x) - 
         64*H(R(0,0,0,0),x)*[1-x]^-1 - 192*H(R(0,0,0,0),x)*[1+x]^-1 - 112*H(R(
         0,0,0,0),x)*x - 400*H(R(1),x) + 384*H(R(1),x)*[1-x]^-1*z3 + 400*H(R(1
         ),x)*x - 192*H(R(1),x)*z3 - 192*H(R(1),x)*z3*x - 96*H(R(1),x)*z2 + 96
         *H(R(1),x)*z2*x - 128*H(R(1,-2,0),x) + 256*H(R(1,-2,0),x)*[1-x]^-1 - 
         128*H(R(1,-2,0),x)*x - 144*H(R(1,0),x) + 144*H(R(1,0),x)*x + 96*H(R(1
         ,0,0),x) - 192*H(R(1,0,0),x)*[1-x]^-1 + 96*H(R(1,0,0),x)*x + 64*H(R(1
         ,0,0,0),x) - 128*H(R(1,0,0,0),x)*[1-x]^-1 + 64*H(R(1,0,0,0),x)*x - 64
         *H(R(1,2,0),x) + 128*H(R(1,2,0),x)*[1-x]^-1 - 64*H(R(1,2,0),x)*x - 
         128*H(R(1,3),x) + 256*H(R(1,3),x)*[1-x]^-1 - 128*H(R(1,3),x)*x - 300*
         H(R(2),x) - 192*H(R(2),x)*[1+x]^-1*z2 - 12*H(R(2),x)*x + 96*H(R(2),x)
         *z2 - 96*H(R(2),x)*z2*x + 8*H(R(2,0),x) - 96*H(R(2,0),x)*[1-x]^-1 - 
         56*H(R(2,0),x)*x - 80*H(R(2,0,0),x) + 64*H(R(2,0,0),x)*[1-x]^-1 - 80*
         H(R(2,0,0),x)*x - 64*H(R(2,1,0),x) + 128*H(R(2,1,0),x)*[1-x]^-1 - 64*
         H(R(2,1,0),x)*x - 64*H(R(2,2),x) + 128*H(R(2,2),x)*[1-x]^-1 - 64*H(R(
         2,2),x)*x - 128*H(R(3),x) - 96*H(R(3),x)*[1+x]^-1 - 544*H(R(3),x)*x
          - 64*H(R(3,0),x) + 128*H(R(3,0),x)*[1-x]^-1 - 64*H(R(3,0),x)*
         [1+x]^-1 - 128*H(R(3,0),x)*x - 64*H(R(3,1),x) + 128*H(R(3,1),x)*
         [1-x]^-1 - 64*H(R(3,1),x)*x + 144*H(R(4),x) + 64*H(R(4),x)*[1-x]^-1
          - 384*H(R(4),x)*[1+x]^-1 - 240*H(R(4),x)*x );

 L dPps2Mx =
       + cf*nf^2 * ( 688/27 - 688/27*x + 16/3*z3 + 16/3*z3*x + 80/9*z2 - 64/9*
         z2*x + 520/27*H(R(0),x) - 344/27*H(R(0),x)*x + 32/3*H(R(0),x)*z2 + 32/
         3*H(R(0),x)*z2*x + 184/9*H(R(0,0),x) + 136/9*H(R(0,0),x)*x + 16/3*H(
         R(0,0,0),x) + 16/3*H(R(0,0,0),x)*x + 16/9*H(R(1),x) - 16/9*H(R(1),x)*
         x + 40/3*H(R(1,1),x) - 40/3*H(R(1,1),x)*x - 80/9*H(R(2),x) + 64/9*H(
         R(2),x)*x + 16/3*H(R(2,1),x) + 16/3*H(R(2,1),x)*x - 32/3*H(R(3),x) - 
         32/3*H(R(3),x)*x )

       + cf*ca*nf * (  - 35512/27 + 35512/27*x + 1400/3*z3 - 1456/3*z3*x + 364/
         9*z2 - 536/9*z2*x + 468/5*z2^2 + 428/5*z2^2*x - 16*H(R(-3,0),x) + 80*
         H(R(-3,0),x)*x - 16*H(R(-2),x)*z2 + 16*H(R(-2),x)*z2*x - 32*H(R(-2,-1
         ,0),x) + 32*H(R(-2,-1,0),x)*x + 72*H(R(-2,0),x) - 152*H(R(-2,0),x)*x
          - 48*H(R(-2,0,0),x) + 48*H(R(-2,0,0),x)*x - 8*H(R(-1),x)*z2 - 8*H(R(
         -1),x)*z2*x - 80*H(R(-1,-1,0),x) - 80*H(R(-1,-1,0),x)*x + 296*H(R(-1,
         0),x) + 296*H(R(-1,0),x)*x - 136*H(R(-1,0,0),x) - 136*H(R(-1,0,0),x)*
         x - 32*H(R(-1,2),x) - 32*H(R(-1,2),x)*x - 9028/27*H(R(0),x) - 35596/
         27*H(R(0),x)*x + 144*H(R(0),x)*z3 + 208*H(R(0),x)*z3*x - 116/3*H(R(0)
         ,x)*z2 - 188/3*H(R(0),x)*z2*x - 1708/9*H(R(0,0),x) + 4604/9*H(R(0,0),
         x)*x - 8*H(R(0,0),x)*z2 + 8*H(R(0,0),x)*z2*x - 304/3*H(R(0,0,0),x) - 
         592/3*H(R(0,0,0),x)*x - 48*H(R(0,0,0,0),x) + 64*H(R(0,0,0,0),x)*x + 
         4256/9*H(R(1),x) - 4256/9*H(R(1),x)*x + 40*H(R(1),x)*z2 - 40*H(R(1),x
         )*z2*x + 136*H(R(1,0),x) - 136*H(R(1,0),x)*x - 132*H(R(1,0,0),x) + 
         132*H(R(1,0,0),x)*x + 260/3*H(R(1,1),x) - 260/3*H(R(1,1),x)*x + 80*H(
         R(1,1,0),x) - 80*H(R(1,1,0),x)*x + 80*H(R(1,1,1),x) - 80*H(R(1,1,1),x
         )*x + 2300/9*H(R(2),x) + 536/9*H(R(2),x)*x + 16*H(R(2),x)*z2 + 16*H(
         R(2),x)*z2*x + 48*H(R(2,0),x) + 8*H(R(2,0),x)*x - 56*H(R(2,0,0),x) - 
         56*H(R(2,0,0),x)*x + 152/3*H(R(2,1),x) - 88/3*H(R(2,1),x)*x + 32*H(R(
         2,1,0),x) + 32*H(R(2,1,0),x)*x + 32*H(R(2,1,1),x) + 32*H(R(2,1,1),x)*
         x + 332/3*H(R(3),x) + 188/3*H(R(3),x)*x + 16*H(R(3,1),x) + 16*H(R(3,1
         ),x)*x - 8*H(R(4),x) - 8*H(R(4),x)*x )

       + cf^2*nf * (  - 48 + 48*x - 176*z3 + 336*z3*x + 256*z2 + 108*z2*x - 
         296/5*z2^2 - 296/5*z2^2*x - 100*H(R(0),x) + 456*H(R(0),x)*x - 112*H(
         R(0),x)*z3 - 112*H(R(0),x)*z3*x + 160*H(R(0),x)*z2 - 80*H(R(0),x)*z2*
         x - 128*H(R(0,0),x) - 100*H(R(0,0),x)*x + 96*H(R(0,0),x)*z2 + 96*H(R(
         0,0),x)*z2*x - 80*H(R(0,0,0),x) + 96*H(R(0,0,0),x)*x - 64*H(R(0,0,0,0
         ),x) - 64*H(R(0,0,0,0),x)*x - 500*H(R(1),x) + 500*H(R(1),x)*x - 48*H(
         R(1,0),x) + 48*H(R(1,0),x)*x + 40*H(R(1,0,0),x) - 40*H(R(1,0,0),x)*x
          - 52*H(R(1,1),x) + 52*H(R(1,1),x)*x - 80*H(R(1,1,0),x) + 80*H(R(1,1,
         0),x)*x - 80*H(R(1,1,1),x) + 80*H(R(1,1,1),x)*x - 256*H(R(2),x) - 108
         *H(R(2),x)*x - 64*H(R(2,0),x) + 112*H(R(2,0),x)*x + 16*H(R(2,0,0),x)
          + 16*H(R(2,0,0),x)*x - 32*H(R(2,1),x) + 48*H(R(2,1),x)*x - 32*H(R(2,
         1,0),x) - 32*H(R(2,1,0),x)*x - 32*H(R(2,1,1),x) - 32*H(R(2,1,1),x)*x
          - 160*H(R(3),x) + 80*H(R(3),x)*x - 64*H(R(3,0),x) - 64*H(R(3,0),x)*x
          - 16*H(R(3,1),x) - 16*H(R(3,1),x)*x - 96*H(R(4),x) - 96*H(R(4),x)*x
          );

 L dPqq2Mx = dPns2Mx + dPps2Mx;

 L dPqg2Mx =
       + ca*nf^2 * ( 944/9 - 1054/9*x - 8*z3 + 32/9*z2 + 8/3*z2*x + 32/9*H(R(
         -1,0),x) + 112/9*H(R(-1,0),x)*x + 16/3*H(R(-1,0,0),x) + 32/3*H(R(-1,0
         ,0),x)*x + 2134/27*H(R(0),x) + 400/27*H(R(0),x)*x + 44*H(R(0,0),x) + 
         272/9*H(R(0,0),x)*x + 32/3*H(R(0,0,0),x) - 32/3*H(R(0,0,0),x)*x - 184/
         27*H(R(1),x) + 32/27*H(R(1),x)*x + 8/3*H(R(1),x)*z2 - 16/3*H(R(1),x)*
         z2*x + 8/3*H(R(1,0,0),x) - 16/3*H(R(1,0,0),x)*x - 32/9*H(R(1,1),x) + 
         112/9*H(R(1,1),x)*x + 8/3*H(R(1,1,0),x) - 16/3*H(R(1,1,0),x)*x + 8/3*
         H(R(1,1,1),x) - 16/3*H(R(1,1,1),x)*x - 8/3*H(R(1,2),x) + 16/3*H(R(1,2
         ),x)*x - 8/3*H(R(2),x)*x )

       + ca^2*nf * (  - 32198/9 + 32692/9*x + 1260*z3 - 1072*z3*x + 2932/9*z2
          + 16/3*z2*x + 24*z2*x^2 + 198*z2^2 + 1076/5*z2^2*x - 8*H(R(-3,0),x)
          + 144*H(R(-3,0),x)*x - 8*H(R(-2),x)*z2 + 112*H(R(-2),x)*z2*x - 80*H(
         R(-2,-1,0),x) + 96*H(R(-2,-1,0),x)*x + 168*H(R(-2,0),x) - 216*H(R(-2,
         0),x)*x - 104*H(R(-2,0,0),x) + 48*H(R(-2,0,0),x)*x - 32*H(R(-2,2),x)
          - 64*H(R(-2,2),x)*x - 40*H(R(-1),x)*z3 - 80*H(R(-1),x)*z3*x - 104*H(
         R(-1),x)*z2 - 104*H(R(-1),x)*z2*x - 16*H(R(-1,-2,0),x) - 32*H(R(-1,-2
         ,0),x)*x + 16*H(R(-1,-1),x)*z2 + 32*H(R(-1,-1),x)*z2*x + 96*H(R(-1,-1
         ,-1,0),x) + 192*H(R(-1,-1,-1,0),x)*x - 336*H(R(-1,-1,0),x) - 336*H(R(
         -1,-1,0),x)*x + 32*H(R(-1,-1,0,0),x) + 64*H(R(-1,-1,0,0),x)*x + 32*H(
         R(-1,-1,2),x) + 64*H(R(-1,-1,2),x)*x + 6208/9*H(R(-1,0),x) + 5672/9*
         H(R(-1,0),x)*x + 24*H(R(-1,0),x)*x^2 - 832/3*H(R(-1,0,0),x) - 920/3*
         H(R(-1,0,0),x)*x - 24*H(R(-1,0,0,0),x) - 48*H(R(-1,0,0,0),x)*x - 64*
         H(R(-1,2),x) - 64*H(R(-1,2),x)*x + 32*H(R(-1,2,1),x) + 64*H(R(-1,2,1)
         ,x)*x - 32*H(R(-1,3),x) - 64*H(R(-1,3),x)*x - 22936/27*H(R(0),x) - 
         81286/27*H(R(0),x)*x + 288*H(R(0),x)*z3 + 384*H(R(0),x)*z3*x + 28*H(
         R(0),x)*z2 - 124*H(R(0),x)*z2*x - 300*H(R(0,0),x) + 9424/9*H(R(0,0),x
         )*x - 24*H(R(0,0),x)*x^2 + 28*H(R(0,0),x)*z2 - 24*H(R(0,0),x)*z2*x - 
         656/3*H(R(0,0,0),x) - 640/3*H(R(0,0,0),x)*x - 120*H(R(0,0,0,0),x) + 
         128*H(R(0,0,0,0),x)*x + 10060/27*H(R(1),x) - 9110/27*H(R(1),x)*x + 
         248*H(R(1),x)*z3 - 496*H(R(1),x)*z3*x + 364/3*H(R(1),x)*z2 - 320/3*H(
         R(1),x)*z2*x + 48*H(R(1,-2,0),x) - 96*H(R(1,-2,0),x)*x + 288*H(R(1,0)
         ,x) - 280*H(R(1,0),x)*x + 80*H(R(1,0),x)*z2 - 160*H(R(1,0),x)*z2*x - 
         848/3*H(R(1,0,0),x) + 892/3*H(R(1,0,0),x)*x - 40*H(R(1,0,0,0),x) + 80
         *H(R(1,0,0,0),x)*x - 16/9*H(R(1,1),x) - 520/9*H(R(1,1),x)*x + 16*H(R(
         1,1),x)*z2 - 32*H(R(1,1),x)*z2*x + 628/3*H(R(1,1,0),x) - 584/3*H(R(1,
         1,0),x)*x + 16*H(R(1,1,0,0),x) - 32*H(R(1,1,0,0),x)*x - 44/3*H(R(1,1,
         1),x) + 88/3*H(R(1,1,1),x)*x + 64*H(R(1,1,1,0),x) - 128*H(R(1,1,1,0),
         x)*x - 32*H(R(1,1,1,1),x) + 64*H(R(1,1,1,1),x)*x + 32*H(R(1,1,2),x)
          - 64*H(R(1,1,2),x)*x + 140/3*H(R(1,2),x) - 184/3*H(R(1,2),x)*x + 32*
         H(R(1,2,0),x) - 64*H(R(1,2,0),x)*x - 48*H(R(1,3),x) + 96*H(R(1,3),x)*
         x + 364*H(R(2),x) - 16/3*H(R(2),x)*x + 40*H(R(2),x)*z2 + 48*H(R(2),x)
         *z2*x + 96*H(R(2,0),x) - 32*H(R(2,0),x)*x - 100*H(R(2,0,0),x) - 168*
         H(R(2,0,0),x)*x + 112*H(R(2,1),x) - 160*H(R(2,1),x)*x + 64*H(R(2,1,0)
         ,x) + 64*H(R(2,1,0),x)*x + 32*H(R(2,1,1),x) + 32*H(R(2,1,1),x)*x + 
         140*H(R(3),x) + 124*H(R(3),x)*x + 64*H(R(3,1),x) + 96*H(R(3,1),x)*x
          - 36*H(R(4),x) + 24*H(R(4),x)*x )

       + cf*nf^2 * ( 4193/18 - 2113/9*x + 8/3*z3 - 16/3*z3*x - 32/9*z2 + 112/9
         *z2*x + 6434/27*H(R(0),x) - 118/27*H(R(0),x)*x + 1802/9*H(R(0,0),x)
          + 476/9*H(R(0,0),x)*x + 344/3*H(R(0,0,0),x) + 80/3*H(R(0,0,0),x)*x
          + 32*H(R(0,0,0,0),x) - 64*H(R(0,0,0,0),x)*x + 112/27*H(R(1),x) + 76/
         27*H(R(1),x)*x + 88/9*H(R(1,0),x) - 128/9*H(R(1,0),x)*x + 16/3*H(R(1,
         0,0),x) - 32/3*H(R(1,0,0),x)*x + 32/9*H(R(1,1),x) - 112/9*H(R(1,1),x)
         *x - 8/3*H(R(1,1,1),x) + 16/3*H(R(1,1,1),x)*x + 32/9*H(R(2),x) - 112/
         9*H(R(2),x)*x - 8/3*H(R(2,1),x) + 16/3*H(R(2,1),x)*x )

       + cf*ca*nf * ( 69407/36 - 34495/18*x - 2960/3*z3 + 2344/3*z3*x - 120*z3
         *x^2 - 808/9*z2 - 340/9*z2*x - 72*z2*x^2 - 404/5*z2^2 - 584/5*z2^2*x
          - 16*H(R(-3,0),x) + 96*H(R(-3,0),x)*x + 64*H(R(-2),x)*z2 + 224*H(R(
         -2),x)*z2*x + 64*H(R(-2,-1,0),x) + 64*H(R(-2,-1,0),x)*x - 16*H(R(-2,0
         ),x) - 256*H(R(-2,0),x)*x - 48*H(R(-2,0),x)*x^2 - 48*H(R(-2,0,0),x)
          - 128*H(R(-2,0,0),x)*x - 32*H(R(-2,2),x) - 192*H(R(-2,2),x)*x + 136*
         H(R(-1),x)*z3 + 272*H(R(-1),x)*z3*x + 184*H(R(-1),x)*z2 + 256*H(R(-1)
         ,x)*z2*x + 72*H(R(-1),x)*z2*x^2 + 48*H(R(-1,-2,0),x) + 96*H(R(-1,-2,0
         ),x)*x - 144*H(R(-1,-1),x)*z2 - 288*H(R(-1,-1),x)*z2*x - 96*H(R(-1,-1
         ,-1,0),x) - 192*H(R(-1,-1,-1,0),x)*x + 208*H(R(-1,-1,0),x) + 256*H(R(
         -1,-1,0),x)*x + 48*H(R(-1,-1,0),x)*x^2 + 96*H(R(-1,-1,0,0),x) + 192*
         H(R(-1,-1,0,0),x)*x + 96*H(R(-1,-1,2),x) + 192*H(R(-1,-1,2),x)*x - 64
         *H(R(-1,0),x) - 136*H(R(-1,0),x)*x - 72*H(R(-1,0),x)*x^2 + 144*H(R(-1
         ,0),x)*z2 + 288*H(R(-1,0),x)*z2*x - 120*H(R(-1,0,0),x) - 144*H(R(-1,0
         ,0),x)*x - 48*H(R(-1,0,0),x)*x^2 - 88*H(R(-1,0,0,0),x) - 176*H(R(-1,0
         ,0,0),x)*x - 80*H(R(-1,2),x) - 128*H(R(-1,2),x)*x - 48*H(R(-1,2),x)*
         x^2 - 32*H(R(-1,2,0),x) - 64*H(R(-1,2,0),x)*x - 32*H(R(-1,2,1),x) - 
         64*H(R(-1,2,1),x)*x - 96*H(R(-1,3),x) - 192*H(R(-1,3),x)*x + 15259/27
         *H(R(0),x) + 25645/27*H(R(0),x)*x - 328*H(R(0),x)*z3 - 176*H(R(0),x)*
         z3*x + 72*H(R(0),x)*z2 - 280*H(R(0),x)*z2*x - 96*H(R(0),x)*z2*x^2 - 
         701/9*H(R(0,0),x) - 2714/9*H(R(0,0),x)*x + 72*H(R(0,0),x)*x^2 + 48*H(
         R(0,0),x)*z2 + 192*H(R(0,0),x)*z2*x - 356/3*H(R(0,0,0),x) + 520/3*H(
         R(0,0,0),x)*x + 48*H(R(0,0,0),x)*x^2 - 32*H(R(0,0,0,0),x) - 64*H(R(0,
         0,0,0),x)*x + 9560/27*H(R(1),x) - 11464/27*H(R(1),x)*x - 312*H(R(1),x
         )*z3 + 624*H(R(1),x)*z3*x - 236*H(R(1),x)*z2 + 248*H(R(1),x)*z2*x - 
         24*H(R(1),x)*z2*x^2 - 48*H(R(1,-2,0),x) + 96*H(R(1,-2,0),x)*x - 136/9
         *H(R(1,0),x) + 368/9*H(R(1,0),x)*x - 144*H(R(1,0),x)*z2 + 288*H(R(1,0
         ),x)*z2*x + 488/3*H(R(1,0,0),x) - 472/3*H(R(1,0,0),x)*x + 24*H(R(1,0,
         0,0),x) - 48*H(R(1,0,0,0),x)*x + 2536/9*H(R(1,1),x) - 2504/9*H(R(1,1)
         ,x)*x - 96*H(R(1,1),x)*z2 + 192*H(R(1,1),x)*z2*x - 132*H(R(1,1,0),x)
          + 120*H(R(1,1,0),x)*x - 16*H(R(1,1,0,0),x) + 32*H(R(1,1,0,0),x)*x + 
         296/3*H(R(1,1,1),x) - 376/3*H(R(1,1,1),x)*x - 48*H(R(1,1,1,0),x) + 96
         *H(R(1,1,1,0),x)*x + 64*H(R(1,1,1,1),x) - 128*H(R(1,1,1,1),x)*x + 48*
         H(R(1,1,2),x) - 96*H(R(1,1,2),x)*x + 132*H(R(1,2),x) - 120*H(R(1,2),x
         )*x + 96*H(R(1,2,1),x) - 192*H(R(1,2,1),x)*x + 96*H(R(1,3),x) - 192*
         H(R(1,3),x)*x + 232/9*H(R(2),x) + 340/9*H(R(2),x)*x - 32*H(R(2),x)*z2
          + 32*H(R(2),x)*z2*x - 80*H(R(2,0),x) + 280*H(R(2,0),x)*x + 8*H(R(2,0
         ,0),x) + 176*H(R(2,0,0),x)*x + 164/3*H(R(2,1),x) + 368/3*H(R(2,1),x)*
         x - 96*H(R(2,1,0),x) + 8*H(R(2,1,1),x) - 112*H(R(2,1,1),x)*x - 88*H(
         R(3),x) + 280*H(R(3),x)*x + 48*H(R(3),x)*x^2 - 96*H(R(3,0),x) - 128*
         H(R(3,0),x)*x - 48*H(R(3,1),x) - 128*H(R(3,1),x)*x - 64*H(R(4),x) - 
         192*H(R(4),x)*x )

       + cf^2*nf * (  - 1357/4 + 681/2*x + 200*z3 - 88*z3*x + 236*z2 - 144*z2*
         x + 48*z2*x^2 - 96/5*z2^2 + 64*z2^2*x - 128*H(R(-3,0),x)*x + 64*H(R(
         -2),x)*z2*x + 128*H(R(-2,-1,0),x)*x - 80*H(R(-2,0),x) + 160*H(R(-2,0)
         ,x)*x - 32*H(R(-2,0,0),x) - 128*H(R(-2,0,0),x)*x - 32*H(R(-1),x)*z2
          - 32*H(R(-1),x)*z2*x + 32*H(R(-1,-2,0),x) + 64*H(R(-1,-2,0),x)*x - 
         64*H(R(-1,-1,0),x) - 64*H(R(-1,-1,0),x)*x + 64*H(R(-1,-1,0,0),x) + 
         128*H(R(-1,-1,0,0),x)*x - 160*H(R(-1,0),x) - 144*H(R(-1,0),x)*x + 48*
         H(R(-1,0),x)*x^2 - 64*H(R(-1,0,0),x) - 64*H(R(-1,0,0),x)*x - 16*H(R(
         -1,0,0,0),x) - 32*H(R(-1,0,0,0),x)*x - 77*H(R(0),x) + 397*H(R(0),x)*x
          + 104*H(R(0),x)*z3 - 112*H(R(0),x)*z3*x + 92*H(R(0),x)*z2 - 16*H(R(0
         ),x)*z2*x + 59*H(R(0,0),x) + 458*H(R(0,0),x)*x - 48*H(R(0,0),x)*x^2
          + 56*H(R(0,0),x)*z2 - 112*H(R(0,0),x)*z2*x + 60*H(R(0,0,0),x) - 16*
         H(R(0,0,0),x)*x + 32*H(R(0,0,0,0),x)*x - 624*H(R(1),x) + 658*H(R(1),x
         )*x + 112*H(R(1),x)*z3 - 224*H(R(1),x)*z3*x + 208*H(R(1),x)*z2 - 208*
         H(R(1),x)*z2*x + 32*H(R(1,-2,0),x) - 64*H(R(1,-2,0),x)*x - 272*H(R(1,
         0),x) + 352*H(R(1,0),x)*x + 112*H(R(1,0),x)*z2 - 224*H(R(1,0),x)*z2*x
          - 176*H(R(1,0,0),x) + 176*H(R(1,0,0),x)*x - 48*H(R(1,0,0,0),x) + 96*
         H(R(1,0,0,0),x)*x - 232*H(R(1,1),x) + 288*H(R(1,1),x)*x + 80*H(R(1,1)
         ,x)*z2 - 160*H(R(1,1),x)*z2*x - 80*H(R(1,1,0),x) + 80*H(R(1,1,0),x)*x
          - 64*H(R(1,1,0,0),x) + 128*H(R(1,1,0,0),x)*x - 84*H(R(1,1,1),x) + 96
         *H(R(1,1,1),x)*x - 16*H(R(1,1,1,0),x) + 32*H(R(1,1,1,0),x)*x - 32*H(
         R(1,1,1,1),x) + 64*H(R(1,1,1,1),x)*x - 80*H(R(1,1,2),x) + 160*H(R(1,1
         ,2),x)*x - 176*H(R(1,2),x) + 176*H(R(1,2),x)*x - 96*H(R(1,2,0),x) + 
         192*H(R(1,2,0),x)*x - 96*H(R(1,2,1),x) + 192*H(R(1,2,1),x)*x - 112*H(
         R(1,3),x) + 224*H(R(1,3),x)*x - 396*H(R(2),x) + 144*H(R(2),x)*x + 64*
         H(R(2),x)*z2 - 64*H(R(2),x)*z2*x - 160*H(R(2,0),x) + 16*H(R(2,0),x)*x
          - 48*H(R(2,0,0),x) + 32*H(R(2,0,0),x)*x - 140*H(R(2,1),x) + 56*H(R(2
         ,1),x)*x - 32*H(R(2,1,0),x) + 64*H(R(2,1,0),x)*x - 40*H(R(2,1,1),x)
          + 80*H(R(2,1,1),x)*x - 64*H(R(2,2),x) + 128*H(R(2,2),x)*x - 172*H(R(
         3),x) + 16*H(R(3),x)*x - 64*H(R(3,0),x) + 128*H(R(3,0),x)*x - 80*H(R(
         3,1),x) + 160*H(R(3,1),x)*x - 56*H(R(4),x) + 112*H(R(4),x)*x );

 L dPgq2Mx =
       + cf*nf^2 * (  - 16/3 + 40/9*x - 32/9*H(R(1),x) - 8/9*H(R(1),x)*x + 16/
         3*H(R(1,1),x) - 8/3*H(R(1,1),x)*x )

       + cf*ca*nf * ( 246 - 2572/9*x - 368/3*z3 + 224/3*z3*x - 464/9*z2 + 364/
         9*z2*x - 32*H(R(-2,0),x) + 80/3*H(R(-2,0),x)*x - 128/3*H(R(-1),x)*z2
          - 64/3*H(R(-1),x)*z2*x - 128/3*H(R(-1,-1,0),x) - 64/3*H(R(-1,-1,0),x
         )*x - 160/3*H(R(-1,0),x) + 16*H(R(-1,0),x)*x^-1 - 128/3*H(R(-1,0),x)*
         x + 64/3*H(R(-1,0,0),x) + 32/3*H(R(-1,0,0),x)*x + 64/3*H(R(-1,2),x)
          + 32/3*H(R(-1,2),x)*x + 1552/27*H(R(0),x) + 6286/27*H(R(0),x)*x - 
         160/3*H(R(0),x)*z2 - 32/3*H(R(0),x)*z2*x - 328/9*H(R(0,0),x) - 592/9*
         H(R(0,0),x)*x + 16/3*H(R(0,0,0),x)*x + 728/27*H(R(1),x) + 944/27*H(R(
         1),x)*x - 16/3*H(R(1),x)*z2 + 8/3*H(R(1),x)*z2*x - 80/9*H(R(1,0),x)
          - 80/9*H(R(1,0),x)*x - 32/3*H(R(1,0,0),x) + 16/3*H(R(1,0,0),x)*x - 
         640/9*H(R(1,1),x) + 296/9*H(R(1,1),x)*x + 80/3*H(R(1,1,0),x) - 40/3*
         H(R(1,1,0),x)*x + 80/3*H(R(1,1,1),x) - 40/3*H(R(1,1,1),x)*x + 80/3*H(
         R(1,2),x) - 40/3*H(R(1,2),x)*x - 16/9*H(R(2),x) - 364/9*H(R(2),x)*x
          + 32/3*H(R(2,0),x) - 16/3*H(R(2,0),x)*x + 16*H(R(2,1),x) - 24*H(R(2,
         1),x)*x + 64/3*H(R(3),x) + 32/3*H(R(3),x)*x )

       + cf*ca^2 * ( 7436/3 - 6698/3*x - 1288/3*z3 + 1552/3*z3*x - 3328/9*z2
          - 1168/9*z2*x - 732/5*z2^2 - 386/5*z2^2*x + 16*H(R(-3,0),x) - 72*H(
         R(-3,0),x)*x - 112*H(R(-2),x)*z2 - 216*H(R(-2),x)*z2*x + 32*H(R(-2,-1
         ,0),x) - 176*H(R(-2,-1,0),x)*x - 24*H(R(-2,0),x) + 976/3*H(R(-2,0),x)
         *x + 304*H(R(-2,0,0),x) + 88*H(R(-2,0,0),x)*x + 128*H(R(-2,2),x) + 
         128*H(R(-2,2),x)*x - 368*H(R(-1),x)*z3 - 184*H(R(-1),x)*z3*x - 72*H(
         R(-1),x)*z2*x^-1 + 104/3*H(R(-1),x)*z2 - 32/3*H(R(-1),x)*z2*x - 160*
         H(R(-1,-2,0),x) - 80*H(R(-1,-2,0),x)*x + 416*H(R(-1,-1),x)*z2 + 208*
         H(R(-1,-1),x)*z2*x + 192*H(R(-1,-1,-1,0),x) + 96*H(R(-1,-1,-1,0),x)*x
          + 848/3*H(R(-1,-1,0),x) - 48*H(R(-1,-1,0),x)*x^-1 + 640/3*H(R(-1,-1,
         0),x)*x - 384*H(R(-1,-1,0,0),x) - 192*H(R(-1,-1,0,0),x)*x - 320*H(R(
         -1,-1,2),x) - 160*H(R(-1,-1,2),x)*x - 848/3*H(R(-1,0),x) - 24*H(R(-1,
         0),x)*x^-1 - 1384/3*H(R(-1,0),x)*x - 320*H(R(-1,0),x)*z2 - 160*H(R(-1
         ,0),x)*z2*x + 1064/3*H(R(-1,0,0),x) + 48*H(R(-1,0,0),x)*x^-1 + 1096/3
         *H(R(-1,0,0),x)*x + 176*H(R(-1,0,0,0),x) + 88*H(R(-1,0,0,0),x)*x + 
         320/3*H(R(-1,2),x) + 48*H(R(-1,2),x)*x^-1 + 352/3*H(R(-1,2),x)*x + 64
         *H(R(-1,2,0),x) + 32*H(R(-1,2,0),x)*x + 64*H(R(-1,2,1),x) + 32*H(R(-1
         ,2,1),x)*x + 256*H(R(-1,3),x) + 128*H(R(-1,3),x)*x + 23996/27*H(R(0),
         x) + 37298/27*H(R(0),x)*x - 160*H(R(0),x)*z3 - 112*H(R(0),x)*z3*x - 
         188/3*H(R(0),x)*z2 + 1676/3*H(R(0),x)*z2*x + 5776/9*H(R(0,0),x) - 
         9404/9*H(R(0,0),x)*x - 184*H(R(0,0),x)*z2 - 52*H(R(0,0),x)*z2*x + 376
         *H(R(0,0,0),x) - 40/3*H(R(0,0,0),x)*x + 240*H(R(0,0,0,0),x) - 64*H(R(
         0,0,0,0),x)*x - 5768/27*H(R(1),x) + 1612/27*H(R(1),x)*x + 112*H(R(1),
         x)*z3 - 56*H(R(1),x)*z3*x - 24*H(R(1),x)*z2*x^-1 - 368/3*H(R(1),x)*z2
          + 484/3*H(R(1),x)*z2*x - 32*H(R(1,-2,0),x) + 16*H(R(1,-2,0),x)*x - 
         40/9*H(R(1,0),x) + 1184/9*H(R(1,0),x)*x - 64*H(R(1,0),x)*z2 + 32*H(R(
         1,0),x)*z2*x + 980/3*H(R(1,0,0),x) - 892/3*H(R(1,0,0),x)*x + 48*H(R(1
         ,0,0,0),x) - 24*H(R(1,0,0,0),x)*x + 100/9*H(R(1,1),x) + 1162/9*H(R(1,
         1),x)*x - 32*H(R(1,1),x)*z2 + 16*H(R(1,1),x)*z2*x - 56/3*H(R(1,1,0),x
         ) - 164/3*H(R(1,1,0),x)*x + 64*H(R(1,1,0,0),x) - 32*H(R(1,1,0,0),x)*x
          - 440/3*H(R(1,1,1),x) + 220/3*H(R(1,1,1),x)*x + 128*H(R(1,1,1,0),x)
          - 64*H(R(1,1,1,0),x)*x + 64*H(R(1,1,1,1),x) - 32*H(R(1,1,1,1),x)*x
          + 128*H(R(1,1,2),x) - 64*H(R(1,1,2),x)*x - 56/3*H(R(1,2),x) - 164/3*
         H(R(1,2),x)*x + 192*H(R(1,2,0),x) - 96*H(R(1,2,0),x)*x + 128*H(R(1,2,
         1),x) - 64*H(R(1,2,1),x)*x + 128*H(R(1,3),x) - 64*H(R(1,3),x)*x + 784/
         9*H(R(2),x) + 1168/9*H(R(2),x)*x - 112*H(R(2),x)*z2 - 40*H(R(2),x)*z2
         *x + 304/3*H(R(2,0),x) - 1112/3*H(R(2,0),x)*x + 168*H(R(2,0,0),x) + 
         52*H(R(2,0,0),x)*x - 56*H(R(2,1),x) - 140*H(R(2,1),x)*x + 96*H(R(2,1,
         0),x) - 48*H(R(2,1,0),x)*x + 32*H(R(2,1,1),x) - 64*H(R(2,1,1),x)*x + 
         96*H(R(2,2),x) - 48*H(R(2,2),x)*x + 116/3*H(R(3),x) - 1676/3*H(R(3),x
         )*x + 256*H(R(3,0),x) + 32*H(R(3,0),x)*x + 192*H(R(3,1),x) - 32*H(R(3
         ,1),x)*x + 200*H(R(4),x) + 52*H(R(4),x)*x )

       + cf^2*nf * (  - 1733/3 + 10043/18*x + 496/3*z3 - 248/3*z3*x + 704/9*z2
          + 32/9*z2*x + 64*H(R(-2,0),x) - 32*H(R(-2,0),x)*x + 64*H(R(-1,0),x)
          - 16*H(R(-1,0),x)*x^-1 + 80*H(R(-1,0),x)*x - 6310/27*H(R(0),x) - 
         7786/27*H(R(0),x)*x + 160/3*H(R(0),x)*z2 + 16/3*H(R(0),x)*z2*x - 1348/
         9*H(R(0,0),x) + 914/9*H(R(0,0),x)*x - 400/3*H(R(0,0,0),x) - 232/3*H(
         R(0,0,0),x)*x - 64*H(R(0,0,0,0),x) + 32*H(R(0,0,0,0),x)*x - 248/27*H(
         R(1),x) - 248/27*H(R(1),x)*x - 32/3*H(R(1),x)*z2 + 16/3*H(R(1),x)*z2*
         x - 32/3*H(R(1,0),x) - 8/3*H(R(1,0),x)*x + 16*H(R(1,0,0),x) - 8*H(R(1
         ,0,0),x)*x + 328/9*H(R(1,1),x) - 32/9*H(R(1,1),x)*x + 64/3*H(R(1,1,0)
         ,x) - 32/3*H(R(1,1,0),x)*x - 80/3*H(R(1,1,1),x) + 40/3*H(R(1,1,1),x)*
         x + 32/3*H(R(1,2),x) - 16/3*H(R(1,2),x)*x - 128/9*H(R(2),x) - 32/9*H(
         R(2),x)*x + 32/3*H(R(2,0),x) - 16/3*H(R(2,0),x)*x + 16/3*H(R(2,1),x)
          - 8/3*H(R(2,1),x)*x + 32/3*H(R(3),x) - 16/3*H(R(3),x)*x )

       + cf^2*ca * (  - 2911/6 + 11273/36*x + 896/3*z3 - 700/3*z3*x - 944/9*z2
          + 1168/9*z2*x - 368/5*z2^2 - 392/5*z2^2*x + 32*H(R(-3,0),x) - 112*H(
         R(-3,0),x)*x + 48*H(R(-2),x)*z2*x + 96*H(R(-2,-1,0),x)*x - 48*H(R(-2,
         0),x) + 72*H(R(-2,0),x)*x - 48*H(R(-2,0,0),x)*x + 176*H(R(-1),x)*z3
          + 88*H(R(-1),x)*z3*x - 176*H(R(-1),x)*z2 - 80*H(R(-1),x)*z2*x + 96*
         H(R(-1,-2,0),x) + 48*H(R(-1,-2,0),x)*x - 160*H(R(-1,-1),x)*z2 - 80*H(
         R(-1,-1),x)*z2*x - 192*H(R(-1,-1,-1,0),x) - 96*H(R(-1,-1,-1,0),x)*x
          - 224*H(R(-1,-1,0),x) - 128*H(R(-1,-1,0),x)*x + 128*H(R(-1,-1,0,0),x
         ) + 64*H(R(-1,-1,0,0),x)*x + 64*H(R(-1,-1,2),x) + 32*H(R(-1,-1,2),x)*
         x - 48*H(R(-1,0),x) + 72*H(R(-1,0),x)*x^-1 - 8*H(R(-1,0),x)*x - 32*H(
         R(-1,0),x)*z2 - 16*H(R(-1,0),x)*z2*x + 96*H(R(-1,0,0),x) + 48*H(R(-1,
         0,0),x)*x + 48*H(R(-1,0,0,0),x) + 24*H(R(-1,0,0,0),x)*x + 64*H(R(-1,2
         ),x) + 16*H(R(-1,2),x)*x - 64*H(R(-1,2,1),x) - 32*H(R(-1,2,1),x)*x - 
         13037/27*H(R(0),x) + 4423/27*H(R(0),x)*x + 128*H(R(0),x)*z3 - 32*H(R(
         0),x)*z3*x - 208/3*H(R(0),x)*z2 - 64/3*H(R(0),x)*z2*x + 730/9*H(R(0,0
         ),x) - 821/9*H(R(0,0),x)*x - 32*H(R(0,0),x)*z2 + 712/3*H(R(0,0,0),x)
          - 704/3*H(R(0,0,0),x)*x + 128*H(R(0,0,0,0),x) + 32*H(R(0,0,0,0),x)*x
          + 1172/27*H(R(1),x) + 1226/27*H(R(1),x)*x + 48*H(R(1),x)*z3 - 24*H(
         R(1),x)*z3*x + 296/3*H(R(1),x)*z2 - 244/3*H(R(1),x)*z2*x + 160*H(R(1,
         -2,0),x) - 80*H(R(1,-2,0),x)*x + 320/3*H(R(1,0),x) - 40/3*H(R(1,0),x)
         *x + 32*H(R(1,0),x)*z2 - 16*H(R(1,0),x)*z2*x - 80*H(R(1,0,0),x) + 24*
         H(R(1,0,0),x)*x + 80*H(R(1,0,0,0),x) - 40*H(R(1,0,0,0),x)*x - 124/9*
         H(R(1,1),x) - 1096/9*H(R(1,1),x)*x - 64*H(R(1,1),x)*z2 + 32*H(R(1,1),
         x)*z2*x - 280/3*H(R(1,1,0),x) + 284/3*H(R(1,1,0),x)*x + 160*H(R(1,1,0
         ,0),x) - 80*H(R(1,1,0,0),x)*x + 584/3*H(R(1,1,1),x) - 184/3*H(R(1,1,1
         ),x)*x - 96*H(R(1,1,1,0),x) + 48*H(R(1,1,1,0),x)*x - 128*H(R(1,1,1,1)
         ,x) + 64*H(R(1,1,1,1),x)*x - 32*H(R(1,1,2),x) + 16*H(R(1,1,2),x)*x + 
         40/3*H(R(1,2),x) + 52/3*H(R(1,2),x)*x - 64*H(R(1,2,1),x) + 32*H(R(1,2
         ,1),x)*x + 512/9*H(R(2),x) - 1168/9*H(R(2),x)*x - 64*H(R(2),x)*z2 + 
         80*H(R(2),x)*z2*x - 80/3*H(R(2,0),x) + 16/3*H(R(2,0),x)*x + 128*H(R(2
         ,0,0),x) - 112*H(R(2,0,0),x)*x - 64/3*H(R(2,1),x) + 344/3*H(R(2,1),x)
         *x + 32*H(R(2,1,0),x) - 16*H(R(2,1,0),x)*x - 16*H(R(2,1,1),x) + 56*H(
         R(2,1,1),x)*x + 64*H(R(2,2),x) - 32*H(R(2,2),x)*x + 64/3*H(R(3),x) + 
         64/3*H(R(3),x)*x + 64*H(R(3,0),x) - 32*H(R(3,0),x)*x - 16*H(R(3,1),x)
          - 56*H(R(3,1),x)*x + 64*H(R(4),x) )

       + cf^3 * ( 2331/2 - 4547/4*x - 416*z3 + 168*z3*x - 100*z2 - 92*z2*x + 
         24*z2^2 + 372/5*z2^2*x + 128*H(R(-3,0),x)*x - 32*H(R(-2),x)*z2*x - 64
         *H(R(-2,-1,0),x)*x - 32*H(R(-2,0),x) + 16*H(R(-2,0),x)*x + 64*H(R(-2,
         0,0),x) + 64*H(R(-2,0,0),x)*x + 64*H(R(-1),x)*z2 + 64*H(R(-1),x)*z2*x
          - 64*H(R(-1,-2,0),x) - 32*H(R(-1,-2,0),x)*x + 128*H(R(-1,-1,0),x) + 
         128*H(R(-1,-1,0),x)*x - 128*H(R(-1,-1,0,0),x) - 64*H(R(-1,-1,0,0),x)*
         x - 208*H(R(-1,0),x) - 48*H(R(-1,0),x)*x^-1 - 192*H(R(-1,0),x)*x + 64
         *H(R(-1,0),x)*z2 + 32*H(R(-1,0),x)*z2*x + 32*H(R(-1,0,0),x) + 32*H(R(
         -1,0,0),x)*x + 32*H(R(-1,0,0,0),x) + 16*H(R(-1,0,0,0),x)*x + 389*H(R(
         0),x) + 721*H(R(0),x)*x - 96*H(R(0),x)*z3 + 96*H(R(0),x)*z3*x - 4*H(
         R(0),x)*z2*x - 78*H(R(0,0),x) - 93*H(R(0,0),x)*x - 48*H(R(0,0),x)*z2
          + 24*H(R(0,0),x)*z2*x - 184*H(R(0,0,0),x) - 24*H(R(0,0,0),x)*x - 64*
         H(R(0,0,0,0),x) - 16*H(R(0,0,0,0),x)*x + 64*H(R(1),x) - 46*H(R(1),x)*
         x - 256*H(R(1),x)*z3 + 128*H(R(1),x)*z3*x - 32*H(R(1),x)*z2 + 8*H(R(1
         ),x)*z2*x - 192*H(R(1,-2,0),x) + 96*H(R(1,-2,0),x)*x - 160*H(R(1,0),x
         ) + 64*H(R(1,0),x)*x - 64*H(R(1,0),x)*z2 + 32*H(R(1,0),x)*z2*x + 48*
         H(R(1,0,0),x) - 12*H(R(1,0,0),x)*x - 16*H(R(1,1),x) + 14*H(R(1,1),x)*
         x + 96*H(R(1,1),x)*z2 - 48*H(R(1,1),x)*z2*x + 64*H(R(1,1,0),x) - 16*
         H(R(1,1,0),x)*x - 96*H(R(1,1,0,0),x) + 48*H(R(1,1,0,0),x)*x - 48*H(R(
         1,1,1),x) - 12*H(R(1,1,1),x)*x - 32*H(R(1,1,1,0),x) + 16*H(R(1,1,1,0)
         ,x)*x + 64*H(R(1,1,1,1),x) - 32*H(R(1,1,1,1),x)*x - 96*H(R(1,1,2),x)
          + 48*H(R(1,1,2),x)*x - 32*H(R(1,2),x) + 56*H(R(1,2),x)*x - 64*H(R(1,
         2,0),x) + 32*H(R(1,2,0),x)*x - 64*H(R(1,2,1),x) + 32*H(R(1,2,1),x)*x
          - 108*H(R(2),x) + 92*H(R(2),x)*x + 32*H(R(2),x)*z2 - 48*H(R(2),x)*z2
         *x + 16*H(R(2,0),x)*x - 16*H(R(2,0,0),x) + 40*H(R(2,0,0),x)*x + 32*H(
         R(2,1),x) + 28*H(R(2,1),x)*x - 16*H(R(2,1,1),x) + 8*H(R(2,1,1),x)*x
          - 32*H(R(2,2),x) + 16*H(R(2,2),x)*x - 32*H(R(3),x) + 4*H(R(3),x)*x
          - 48*H(R(3,1),x) + 24*H(R(3,1),x)*x + 48*H(R(4),x) - 24*H(R(4),x)*x
          );

 L dPgg2Mx =
       + ca*nf^2 * (  - 214/27 - 16/27*[1-x]^-1 + 230/27*x + 32/9*z2 + 32/9*z2
         *x + 29/18*delta_(1 - x) - 112/27*H(R(0),x) + 134/27*H(R(0),x)*x - 16/
         9*H(R(0,0),x) - 16/9*H(R(0,0),x)*x - 82/9*H(R(1),x) + 82/9*H(R(1),x)*
         x - 32/9*H(R(2),x) - 32/9*H(R(2),x)*x )

       + ca^2*nf * ( 23740/27 - 836/27*[1-x]^-1 - 128/3*[1-x]^-1*z3 + 160/9*
         [1-x]^-1*z2 - 160/9*[1+x]^-1*z2 - 22904/27*x - 752/3*z3 + 496/3*z3*x
          + 80/3*z3*x^2 - 1996/9*z2 - 1844/9*z2*x + 16*z2*x^2 + 156/5*z2^2 + 
         276/5*z2^2*x - 233/18*delta_(1 - x) - 80/3*delta_(1 - x)*z3 - 8/3*
         delta_(1 - x)*z2 - 4/3*delta_(1 - x)*z2^2 - 16*H(R(-3,0),x) + 80*H(R(
         -3,0),x)*x + 48*H(R(-2),x)*z2 - 48*H(R(-2),x)*z2*x + 96*H(R(-2,-1,0),
         x) - 96*H(R(-2,-1,0),x)*x - 72*H(R(-2,0),x) - 32/3*H(R(-2,0),x)*
         [1-x]^-1 - 280/3*H(R(-2,0),x)*x + 32/3*H(R(-2,0),x)*x^2 - 48*H(R(-2,0
         ,0),x) + 48*H(R(-2,0,0),x)*x - 16*H(R(-1),x)*z2*x^-1 + 56*H(R(-1),x)*
         z2 + 56*H(R(-1),x)*z2*x - 16*H(R(-1),x)*z2*x^2 + 176*H(R(-1,-1,0),x)
          - 32/3*H(R(-1,-1,0),x)*x^-1 + 176*H(R(-1,-1,0),x)*x - 32/3*H(R(-1,-1
         ,0),x)*x^2 - 1688/9*H(R(-1,0),x) - 320/9*H(R(-1,0),x)*[1+x]^-1 + 16*
         H(R(-1,0),x)*x^-1 - 2008/9*H(R(-1,0),x)*x + 16*H(R(-1,0),x)*x^2 - 72*
         H(R(-1,0,0),x) + 32/3*H(R(-1,0,0),x)*x^-1 - 72*H(R(-1,0,0),x)*x + 32/
         3*H(R(-1,0,0),x)*x^2 + 32*H(R(-1,2),x) + 32/3*H(R(-1,2),x)*x^-1 + 32*
         H(R(-1,2),x)*x + 32/3*H(R(-1,2),x)*x^2 + 4772/27*H(R(0),x) - 8/3*H(R(
         0),x)*[1-x]^-1 - 16/3*H(R(0),x)*[1+x]^-1*z2 + 15362/27*H(R(0),x)*x - 
         96*H(R(0),x)*z3 - 220/3*H(R(0),x)*z2 + 212/3*H(R(0),x)*z2*x + 64/3*H(
         R(0),x)*z2*x^2 - 584/9*H(R(0,0),x) - 160/9*H(R(0,0),x)*[1-x]^-1 + 160/
         9*H(R(0,0),x)*[1+x]^-1 - 268/9*H(R(0,0),x)*x - 16*H(R(0,0),x)*x^2 - 
         40*H(R(0,0),x)*z2 - 24*H(R(0,0),x)*z2*x - 8/3*H(R(0,0,0),x) + 32*H(R(
         0,0,0),x)*x - 32/3*H(R(0,0,0),x)*x^2 + 16*H(R(0,0,0,0),x) + 2174/9*H(
         R(1),x) - 2174/9*H(R(1),x)*x - 16/3*H(R(1),x)*z2*x^-1 - 88*H(R(1),x)*
         z2 + 88*H(R(1),x)*z2*x + 16/3*H(R(1),x)*z2*x^2 - 608/9*H(R(1,0),x) - 
         320/9*H(R(1,0),x)*[1-x]^-1 + 928/9*H(R(1,0),x)*x + 116/3*H(R(1,0,0),x
         ) - 16/3*H(R(1,0,0),x)*[1-x]^-1 - 100/3*H(R(1,0,0),x)*x + 308/9*H(R(2
         ),x) - 320/9*H(R(2),x)*[1-x]^-1 + 1844/9*H(R(2),x)*x - 48*H(R(2),x)*
         z2 - 48*H(R(2),x)*z2*x - 32/3*H(R(2,0),x) - 32/3*H(R(2,0),x)*x + 24*
         H(R(2,0,0),x) + 24*H(R(2,0,0),x)*x + 4/3*H(R(3),x) - 16/3*H(R(3),x)*
         [1-x]^-1 - 212/3*H(R(3),x)*x - 32/3*H(R(3),x)*x^2 + 24*H(R(4),x) + 24
         *H(R(4),x)*x )

       + ca^3 * ( 46102/9 + 490/3*[1-x]^-1 + 176/3*[1-x]^-1*z3 - 1072/9*
         [1-x]^-1*z2 - 24/5*[1-x]^-1*z2^2 + 1072/9*[1+x]^-1*z2 - 88*[1+x]^-1*
         z2^2 - 47572/9*x - 2320/3*z3 + 2792/3*z3*x + 440/3*z3*x^2 - 9136/9*z2
          + 304*z2*x - 1152/5*z2^2 - 272*z2^2*x + 79/2*delta_(1 - x) - 80*
         delta_(1 - x)*z5 + 536/3*delta_(1 - x)*z3 + 8/3*delta_(1 - x)*z2 - 16
         *delta_(1 - x)*z2*z3 + 22/3*delta_(1 - x)*z2^2 + 64*H(R(-3,0),x) - 64
         *H(R(-3,0),x)*[1-x]^-1 + 64*H(R(-3,0),x)*[1+x]^-1 - 64*H(R(-3,0),x)*x
          + 96*H(R(-2),x)*[1-x]^-1*z2 - 256*H(R(-2),x)*[1+x]^-1*z2 - 96*H(R(-2
         ),x)*z2 - 768*H(R(-2),x)*z2*x + 64*H(R(-2,-1,0),x) + 64*H(R(-2,-1,0),
         x)*[1-x]^-1 - 128*H(R(-2,-1,0),x)*[1+x]^-1 - 512*H(R(-2,-1,0),x)*x - 
         112*H(R(-2,0),x) + 176/3*H(R(-2,0),x)*[1-x]^-1 + 2224/3*H(R(-2,0),x)*
         x + 176/3*H(R(-2,0),x)*x^2 + 416*H(R(-2,0,0),x) - 64*H(R(-2,0,0),x)*
         [1-x]^-1 + 288*H(R(-2,0,0),x)*[1+x]^-1 + 512*H(R(-2,0,0),x)*x + 128*
         H(R(-2,2),x) - 64*H(R(-2,2),x)*[1-x]^-1 + 192*H(R(-2,2),x)*[1+x]^-1
          + 512*H(R(-2,2),x)*x - 192*H(R(-1),x)*[1+x]^-1*z3 - 192*H(R(-1),x)*
         z3 - 384*H(R(-1),x)*z3*x - 88*H(R(-1),x)*z2*x^-1 - 200*H(R(-1),x)*z2
          - 200*H(R(-1),x)*z2*x - 88*H(R(-1),x)*z2*x^2 - 128*H(R(-1,-2,0),x)
          - 128*H(R(-1,-2,0),x)*[1+x]^-1 - 256*H(R(-1,-2,0),x)*x + 256*H(R(-1,
         -1),x)*[1+x]^-1*z2 + 256*H(R(-1,-1),x)*z2 + 512*H(R(-1,-1),x)*z2*x + 
         336*H(R(-1,-1,0),x) - 176/3*H(R(-1,-1,0),x)*x^-1 + 336*H(R(-1,-1,0),x
         )*x - 176/3*H(R(-1,-1,0),x)*x^2 - 384*H(R(-1,-1,0,0),x) - 384*H(R(-1,
         -1,0,0),x)*[1+x]^-1 - 768*H(R(-1,-1,0,0),x)*x - 256*H(R(-1,-1,2),x)
          - 256*H(R(-1,-1,2),x)*[1+x]^-1 - 512*H(R(-1,-1,2),x)*x - 8176/9*H(R(
         -1,0),x) + 2144/9*H(R(-1,0),x)*[1+x]^-1 - 288*H(R(-1,0),x)*[1+x]^-1*
         z2 - 6032/9*H(R(-1,0),x)*x - 288*H(R(-1,0),x)*z2 - 576*H(R(-1,0),x)*
         z2*x + 1040*H(R(-1,0,0),x) + 176/3*H(R(-1,0,0),x)*x^-1 + 1040*H(R(-1,
         0,0),x)*x + 176/3*H(R(-1,0,0),x)*x^2 + 256*H(R(-1,0,0,0),x) + 256*H(
         R(-1,0,0,0),x)*[1+x]^-1 + 512*H(R(-1,0,0,0),x)*x + 368*H(R(-1,2),x)
          + 176/3*H(R(-1,2),x)*x^-1 + 368*H(R(-1,2),x)*x + 176/3*H(R(-1,2),x)*
         x^2 + 64*H(R(-1,2,0),x) + 64*H(R(-1,2,0),x)*[1+x]^-1 + 128*H(R(-1,2,0
         ),x)*x + 256*H(R(-1,3),x) + 256*H(R(-1,3),x)*[1+x]^-1 + 512*H(R(-1,3)
         ,x)*x + 49322/27*H(R(0),x) + 8/3*H(R(0),x)*[1-x]^-1 - 112*H(R(0),x)*
         [1-x]^-1*z3 + 80*H(R(0),x)*[1+x]^-1*z3 + 88/3*H(R(0),x)*[1+x]^-1*z2
          + 79994/27*H(R(0),x)*x - 160*H(R(0),x)*z3 - 1064/3*H(R(0),x)*z2 + 
         3136/3*H(R(0),x)*z2*x + 352/3*H(R(0),x)*z2*x^2 + 4076/3*H(R(0,0),x)
          + 1072/9*H(R(0,0),x)*[1-x]^-1 - 128*H(R(0,0),x)*[1-x]^-1*z2 - 1072/9
         *H(R(0,0),x)*[1+x]^-1 + 128*H(R(0,0),x)*[1+x]^-1*z2 - 22156/9*H(R(0,0
         ),x)*x - 352*H(R(0,0),x)*z2 + 96*H(R(0,0),x)*z2*x + 2528/3*H(R(0,0,0)
         ,x) - 464*H(R(0,0,0),x)*x - 176/3*H(R(0,0,0),x)*x^2 + 448*H(R(0,0,0,0
         ),x) + 64*H(R(0,0,0,0),x)*[1-x]^-1 - 64*H(R(0,0,0,0),x)*[1+x]^-1 - 
         256*H(R(0,0,0,0),x)*x + 8/9*H(R(1),x) - 96*H(R(1),x)*[1-x]^-1*z3 - 8/
         9*H(R(1),x)*x - 96*H(R(1),x)*z3 + 192*H(R(1),x)*z3*x - 88/3*H(R(1),x)
         *z2*x^-1 - 168*H(R(1),x)*z2 + 168*H(R(1),x)*z2*x + 88/3*H(R(1),x)*z2*
         x^2 - 64*H(R(1,-2,0),x) - 64*H(R(1,-2,0),x)*[1-x]^-1 + 128*H(R(1,-2,0
         ),x)*x + 776/9*H(R(1,0),x) + 2144/9*H(R(1,0),x)*[1-x]^-1 - 96*H(R(1,0
         ),x)*[1-x]^-1*z2 - 2920/9*H(R(1,0),x)*x - 96*H(R(1,0),x)*z2 + 192*H(
         R(1,0),x)*z2*x + 1864/3*H(R(1,0,0),x) + 88/3*H(R(1,0,0),x)*[1-x]^-1
          - 1952/3*H(R(1,0,0),x)*x + 128*H(R(1,0,0,0),x) + 128*H(R(1,0,0,0),x)
         *[1-x]^-1 - 256*H(R(1,0,0,0),x)*x + 128*H(R(1,1,0,0),x) + 128*H(R(1,1
         ,0,0),x)*[1-x]^-1 - 256*H(R(1,1,0,0),x)*x + 128*H(R(1,2,0),x) + 128*
         H(R(1,2,0),x)*[1-x]^-1 - 256*H(R(1,2,0),x)*x + 128*H(R(1,3),x) + 128*
         H(R(1,3),x)*[1-x]^-1 - 256*H(R(1,3),x)*x + 320/3*H(R(2),x) + 2144/9*
         H(R(2),x)*[1-x]^-1 - 64*H(R(2),x)*[1-x]^-1*z2 - 32*H(R(2),x)*[1+x]^-1
         *z2 - 304*H(R(2),x)*x - 160*H(R(2),x)*z2 + 1232/3*H(R(2,0),x) - 1840/
         3*H(R(2,0),x)*x + 320*H(R(2,0,0),x) + 160*H(R(2,0,0),x)*[1-x]^-1 - 
         160*H(R(2,0,0),x)*x + 128*H(R(2,1,0),x) + 128*H(R(2,1,0),x)*[1-x]^-1
          - 256*H(R(2,1,0),x)*x + 128*H(R(2,2),x) + 128*H(R(2,2),x)*[1-x]^-1
          - 256*H(R(2,2),x)*x + 728/3*H(R(3),x) + 88/3*H(R(3),x)*[1-x]^-1 - 
         3136/3*H(R(3),x)*x - 176/3*H(R(3),x)*x^2 + 384*H(R(3,0),x) + 160*H(R(
         3,0),x)*[1-x]^-1 - 32*H(R(3,0),x)*[1+x]^-1 - 128*H(R(3,0),x)*x + 128*
         H(R(3,1),x) + 128*H(R(3,1),x)*[1-x]^-1 - 256*H(R(3,1),x)*x + 416*H(R(
         4),x) + 128*H(R(4),x)*[1-x]^-1 - 128*H(R(4),x)*[1+x]^-1 - 96*H(R(4),x
         )*x )

       + cf*nf^2 * (  - 1168/27 + 1168/27*x - 16/3*z3 - 16/3*z3*x + 208/9*z2
          - 128/9*z2*x + 11/9*delta_(1 - x) - 520/27*H(R(0),x) + 104/27*H(R(0)
         ,x)*x + 32/3*H(R(0),x)*z2 + 32/3*H(R(0),x)*z2*x - 56/9*H(R(0,0),x) + 
         184/9*H(R(0,0),x)*x - 16/3*H(R(0,0,0),x) - 16/3*H(R(0,0,0),x)*x - 208/
         9*H(R(1),x) + 208/9*H(R(1),x)*x - 80/3*H(R(1,0),x) + 80/3*H(R(1,0),x)
         *x - 40/3*H(R(1,1),x) + 40/3*H(R(1,1),x)*x - 208/9*H(R(2),x) + 128/9*
         H(R(2),x)*x - 32/3*H(R(2,0),x) - 32/3*H(R(2,0),x)*x - 16/3*H(R(2,1),x
         ) - 16/3*H(R(2,1),x)*x - 32/3*H(R(3),x) - 32/3*H(R(3),x)*x )

       + cf*ca*nf * (  - 61046/27 - 110/3*[1-x]^-1 + 32*[1-x]^-1*z3 + 62036/27
         *x + 1096/3*z3 + 112/3*z3*x - 160/3*z3*x^2 + 3392/9*z2 + 1364/9*z2*x
          - 48*z2*x^2 - 344/5*z2^2 - 664/5*z2^2*x - 241/18*delta_(1 - x) - 128
         *H(R(-3,0),x)*x - 128*H(R(-2),x)*z2 + 128*H(R(-2),x)*z2*x - 256*H(R(
         -2,-1,0),x) + 256*H(R(-2,-1,0),x)*x + 64*H(R(-2,0),x) + 256*H(R(-2,0)
         ,x)*x - 64/3*H(R(-2,0),x)*x^2 + 64*H(R(-2,0,0),x) - 64*H(R(-2,0,0),x)
         *x + 32*H(R(-1),x)*z2*x^-1 - 176*H(R(-1),x)*z2 - 176*H(R(-1),x)*z2*x
          + 32*H(R(-1),x)*z2*x^2 - 480*H(R(-1,-1,0),x) + 64/3*H(R(-1,-1,0),x)*
         x^-1 - 480*H(R(-1,-1,0),x)*x + 64/3*H(R(-1,-1,0),x)*x^2 + 488/3*H(R(
         -1,0),x) - 48*H(R(-1,0),x)*x^-1 + 488/3*H(R(-1,0),x)*x - 48*H(R(-1,0)
         ,x)*x^2 + 48*H(R(-1,0,0),x) - 64/3*H(R(-1,0,0),x)*x^-1 + 48*H(R(-1,0,
         0),x)*x - 64/3*H(R(-1,0,0),x)*x^2 - 64*H(R(-1,2),x) - 64/3*H(R(-1,2),
         x)*x^-1 - 64*H(R(-1,2),x)*x - 64/3*H(R(-1,2),x)*x^2 - 33452/27*H(R(0)
         ,x) - 13448/27*H(R(0),x)*x + 144*H(R(0),x)*z3 - 16*H(R(0),x)*z3*x + 
         448/3*H(R(0),x)*z2 - 344/3*H(R(0),x)*z2*x - 128/3*H(R(0),x)*z2*x^2 - 
         6892/9*H(R(0,0),x) + 2768/9*H(R(0,0),x)*x + 48*H(R(0,0),x)*x^2 + 96*
         H(R(0,0),x)*z2 + 96*H(R(0,0),x)*z2*x - 1448/3*H(R(0,0,0),x) - 704/3*
         H(R(0,0,0),x)*x + 64/3*H(R(0,0,0),x)*x^2 - 192*H(R(0,0,0,0),x) + 128*
         H(R(0,0,0,0),x)*x - 4508/9*H(R(1),x) + 4508/9*H(R(1),x)*x + 32/3*H(R(
         1),x)*z2*x^-1 + 240*H(R(1),x)*z2 - 240*H(R(1),x)*z2*x - 32/3*H(R(1),x
         )*z2*x^2 - 208/3*H(R(1,0),x) + 208/3*H(R(1,0),x)*x - 232*H(R(1,0,0),x
         ) + 232*H(R(1,0,0),x)*x - 260/3*H(R(1,1),x) + 260/3*H(R(1,1),x)*x - 
         80*H(R(1,1,0),x) + 80*H(R(1,1,0),x)*x - 80*H(R(1,1,1),x) + 80*H(R(1,1
         ,1),x)*x - 1928/9*H(R(2),x) - 1364/9*H(R(2),x)*x + 128*H(R(2),x)*z2
          + 128*H(R(2),x)*z2*x - 304/3*H(R(2,0),x) + 296/3*H(R(2,0),x)*x - 112
         *H(R(2,0,0),x) - 112*H(R(2,0,0),x)*x - 152/3*H(R(2,1),x) + 88/3*H(R(2
         ,1),x)*x - 32*H(R(2,1,0),x) - 32*H(R(2,1,0),x)*x - 32*H(R(2,1,1),x)
          - 32*H(R(2,1,1),x)*x - 256/3*H(R(3),x) + 344/3*H(R(3),x)*x + 64/3*H(
         R(3),x)*x^2 - 64*H(R(3,0),x) - 64*H(R(3,0),x)*x - 16*H(R(3,1),x) - 16
         *H(R(3,1),x)*x - 96*H(R(4),x) - 96*H(R(4),x)*x )

       + cf^2*nf * ( 64 - 64*x - 80*z3 - 336*z3*x + 64*z2 - 76*z2*x + 32*z2*
         x^2 + 72*z2^2 + 104*z2^2*x + delta_(1 - x) + 128*H(R(-3,0),x)*x + 64*
         H(R(-2),x)*z2 - 64*H(R(-2),x)*z2*x + 128*H(R(-2,-1,0),x) - 128*H(R(-2
         ,-1,0),x)*x - 256*H(R(-2,0),x)*x - 64*H(R(-2,0,0),x) + 64*H(R(-2,0,0)
         ,x)*x + 128*H(R(-1),x)*z2 + 128*H(R(-1),x)*z2*x + 256*H(R(-1,-1,0),x)
          + 256*H(R(-1,-1,0),x)*x + 80*H(R(-1,0),x) + 32*H(R(-1,0),x)*x^-1 + 
         80*H(R(-1,0),x)*x + 32*H(R(-1,0),x)*x^2 - 128*H(R(-1,0,0),x) - 128*H(
         R(-1,0,0),x)*x - 100*H(R(0),x) + 40*H(R(0),x)*x - 16*H(R(0),x)*z3 + 
         112*H(R(0),x)*z3*x + 64*H(R(0),x)*z2 - 16*H(R(0),x)*z2*x - 184*H(R(0,
         0),x) - 12*H(R(0,0),x)*x - 32*H(R(0,0),x)*x^2 + 32*H(R(0,0),x)*z2 + 
         32*H(R(0,0),x)*z2*x - 112*H(R(0,0,0),x) + 48*H(R(0,0,0),x)*x - 32*H(
         R(0,0,0,0),x) - 32*H(R(0,0,0,0),x)*x + 164*H(R(1),x) - 164*H(R(1),x)*
         x - 128*H(R(1),x)*z2 + 128*H(R(1),x)*z2*x - 56*H(R(1,0),x) + 56*H(R(1
         ,0),x)*x + 88*H(R(1,0,0),x) - 88*H(R(1,0,0),x)*x + 52*H(R(1,1),x) - 
         52*H(R(1,1),x)*x + 80*H(R(1,1,0),x) - 80*H(R(1,1,0),x)*x + 80*H(R(1,1
         ,1),x) - 80*H(R(1,1,1),x)*x + 16*H(R(2),x) + 76*H(R(2),x)*x - 64*H(R(
         2),x)*z2 - 64*H(R(2),x)*z2*x - 48*H(R(2,0),x) - 64*H(R(2,0),x)*x + 48
         *H(R(2,0,0),x) + 48*H(R(2,0,0),x)*x + 32*H(R(2,1),x) - 48*H(R(2,1),x)
         *x + 32*H(R(2,1,0),x) + 32*H(R(2,1,0),x)*x + 32*H(R(2,1,1),x) + 32*H(
         R(2,1,1),x)*x - 64*H(R(3),x) + 16*H(R(3),x)*x + 16*H(R(3,1),x) + 16*
         H(R(3,1),x)*x - 32*H(R(4),x) - 32*H(R(4),x)*x );



==> xdPij2M.f <==
*
* ..File: xdPij2M.f  
*
*                  __
* ..The exact NNLO MS (`M' version, as defined in hep-ph/9803439)
*    flavour-singlet splitting functions  DeltaP^(2)  for the evolution
*    of helicity-difference (polarized) parton densities at mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt,
*                The Three-Loop Splitting Functions in QCD: 
*                The Helicity-Dependent Case 
*              September 2014
*
* =====================================================================
*
*
* ..3-loop quark-quark splitting function  DeltaP_qq^(2), regular part.
*
       FUNCTION DP2QQMA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in DP2QQB and DP2QQC
*
       COMMON / P2SOFT / A3
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      dPqq2M =
     &  + cf*ca**2 * ( 923.D0/27.D0 - 5333.D0/27.D0*x - 121.D0*z4 - 31.D
     &    0*z4*x + 80.D0*dp*z4 + 490.D0/3.D0*dm + 192.D0*dm*z4 + 112.D0
     &    *z3 + 48.D0*z3*x + 88.D0*z3*dp + 16.D0*z3*dm + 1504.D0/9.D0*
     &    z2 + 224.D0/3.D0*z2*x - 1072.D0/9.D0*z2*dp - 1072.D0/9.D0*z2*
     &    dm + 192.D0*Hr1(-1)*z3 - 192.D0*Hr1(-1)*z3*x - 384.D0*Hr1(-1)
     &    *z3*dp - 208.D0/3.D0*Hr1(-1)*z2 - 560.D0/3.D0*Hr1(-1)*z2*x - 
     &    352.D0/3.D0*Hr1(-1)*z2*dp - 1378.D0/27.D0*Hr1(0) - 2266.D0/27.
     &    D0*Hr1(0)*x + 24.D0*Hr1(0)*dp + 4172.D0/27.D0*Hr1(0)*dm - 144.
     &    D0*Hr1(0)*z3 + 128.D0*Hr1(0)*z3*dp + 128.D0*Hr1(0)*z3*dm + 
     &    332.D0/3.D0*Hr1(0)*z2 + 188.D0*Hr1(0)*z2*x + 16.D0/3.D0*Hr1(0
     &    )*z2*dp - 248.D0/3.D0*Hr1(0)*z2*dm - 592.D0/3.D0*Hr1(1) + 592.
     &    D0/3.D0*Hr1(1)*x - 144.D0*Hr1(1)*z3 - 144.D0*Hr1(1)*z3*x + 
     &    288.D0*Hr1(1)*z3*dm - 32.D0*Hr1(1)*z2 + 32.D0*Hr1(1)*z2*x - 
     &    256.D0*Hr2(-1,-1)*z2 + 256.D0*Hr2(-1,-1)*z2*x + 512.D0*Hr2(-1
     &    ,-1)*z2*dp + 832.D0/9.D0*Hr2(-1,0) - 1312.D0/9.D0*Hr2(-1,0)*x
     &     - 2144.D0/9.D0*Hr2(-1,0)*dp + 176.D0*Hr2(-1,0)*z2 - 176.D0*
     &    Hr2(-1,0)*z2*x - 352.D0*Hr2(-1,0)*z2*dp + 136.D0*Hr2(0,-1)*z2
     &     - 136.D0*Hr2(0,-1)*z2*x - 256.D0*Hr2(0,-1)*z2*dp - 130.D0*
     &    Hr2(0,0) + 238.D0/9.D0*Hr2(0,0)*x + 1072.D0/9.D0*Hr2(0,0)*dp
     &     + 1556.D0/9.D0*Hr2(0,0)*dm - 68.D0*Hr2(0,0)*z2 + 36.D0*Hr2(0
     &    ,0)*z2*x + 96.D0*Hr2(0,0)*z2*dp - 224.D0/3.D0*Hr2(0,1) - 224.D
     &    0/3.D0*Hr2(0,1)*x + 24.D0*Hr2(0,1)*z2 - 40.D0*Hr2(0,1)*z2*x
     &     - 64.D0*Hr2(0,1)*z2*dp + 16.D0*Hr2(1,0)*z2 + 16.D0*Hr2(1,0)*
     &    z2*x - 32.D0*Hr2(1,0)*z2*dm + 64.D0*Hr3(-1,-1,0) + 64.D0*Hr3(
     &    -1,-1,0)*x + 232.D0/3.D0*Hr3(-1,0,0) + 56.D0/3.D0*Hr3(-1,0,0)
     &    *x - 176.D0/3.D0*Hr3(-1,0,0)*dp + 304.D0/3.D0*Hr3(-1,0,1) + 
     &    656.D0/3.D0*Hr3(-1,0,1)*x + 352.D0/3.D0*Hr3(-1,0,1)*dp + 328.D
     &    0/3.D0*Hr3(0,-1,0) - 376.D0/3.D0*Hr3(0,-1,0)*x - 176.D0/3.D0*
     &    Hr3(0,-1,0)*dp - 48.D0*Hr3(0,-1,0)*dm - 416.D0/3.D0*Hr3(0,0,0
     &    ) + 248.D0/3.D0*Hr3(0,0,0)*dp + 248.D0/3.D0*Hr3(0,0,0)*dm - 4.
     &    D0/3.D0*Hr3(0,0,1) - 188.D0*Hr3(0,0,1)*x - 176.D0/3.D0*Hr3(0,
     &    0,1)*dp + 88.D0/3.D0*Hr3(0,0,1)*dm + 12.D0*Hr3(1,0,0) + 76.D0
     &    *Hr3(1,0,0)*x - 88.D0*Hr3(1,0,0)*dm + 128.D0*Hr4(-1,-1,0,0)
     &     - 128.D0*Hr4(-1,-1,0,0)*x - 256.D0*Hr4(-1,-1,0,0)*dp + 256.D0
     &    *Hr4(-1,-1,0,1) - 256.D0*Hr4(-1,-1,0,1)*x - 512.D0*Hr4(-1,-1,
     &    0,1)*dp - 48.D0*Hr4(-1,0,0,0) + 48.D0*Hr4(-1,0,0,0)*x + 96.D0
     &    *Hr4(-1,0,0,0)*dp - 128.D0*Hr4(-1,0,0,1) + 128.D0*Hr4(-1,0,0,
     &    1)*x + 256.D0*Hr4(-1,0,0,1)*dp - 48.D0*Hr4(0,-1,-1,0) - 80.D0
     &    *Hr4(0,-1,-1,0)*x + 128.D0*Hr4(0,-1,-1,0)*dm - 56.D0*Hr4(0,-1
     &    ,0,0) + 88.D0*Hr4(0,-1,0,0)*x + 128.D0*Hr4(0,-1,0,0)*dp - 32.D
     &    0*Hr4(0,-1,0,0)*dm - 160.D0*Hr4(0,-1,0,1) + 96.D0*Hr4(0,-1,0,
     &    1)*x + 256.D0*Hr4(0,-1,0,1)*dp + 64.D0*Hr4(0,-1,0,1)*dm - 40.D
     &    0*Hr4(0,0,-1,0) + 8.D0*Hr4(0,0,-1,0)*x + 32.D0*Hr4(0,0,-1,0)*
     &    dp + 32.D0*Hr4(0,0,-1,0)*dm + 40.D0*Hr4(0,0,0,0) - 32.D0*Hr4(
     &    0,0,0,0)*dp - 32.D0*Hr4(0,0,0,0)*dm + 28.D0*Hr4(0,0,0,1) - 36.
     &    D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1
     &    )*dm + 28.D0*Hr4(0,1,0,0) + 28.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(
     &    0,1,0,0)*dm - 96.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1,0)*x + 
     &    192.D0*Hr4(1,0,-1,0)*dm + 48.D0*Hr4(1,0,0,0) + 48.D0*Hr4(1,0,
     &    0,0)*x - 96.D0*Hr4(1,0,0,0)*dm - 64.D0*Hr4(1,0,0,1) - 64.D0*
     &    Hr4(1,0,0,1)*x + 128.D0*Hr4(1,0,0,1)*dm + 64.D0*Hr4(1,1,0,0)
     &     + 64.D0*Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*dm )
      dPqq2M = dPqq2M + cf**2*ca * ( 1516.D0/3.D0 - 1516.D0/3.D0*x + 
     &    28.D0*z4 - 12.D0*z4*x - 20.D0*dp*z4 - 276.D0*dm*z4 - 832.D0/3.
     &    D0*z3 - 880.D0/3.D0*z3*x - 248.D0*z3*dp + 80.D0/3.D0*z3*dm - 
     &    3880.D0/9.D0*z2 - 152.D0/9.D0*z2*x + 2144.D0/9.D0*z2*dp - 672.
     &    D0*Hr1(-1)*z3 + 672.D0*Hr1(-1)*z3*x + 1344.D0*Hr1(-1)*z3*dp
     &     + 704.D0/3.D0*Hr1(-1)*z2 + 1696.D0/3.D0*Hr1(-1)*z2*x + 992.D0
     &    /3.D0*Hr1(-1)*z2*dp + 3404.D0/9.D0*Hr1(0) - 3740.D0/9.D0*Hr1(
     &    0)*x - 72.D0*Hr1(0)*dp - 302.D0/3.D0*Hr1(0)*dm + 400.D0*Hr1(0
     &    )*z3 - 144.D0*Hr1(0)*z3*x - 464.D0*Hr1(0)*z3*dp - 272.D0*Hr1(
     &    0)*z3*dm - 904.D0/3.D0*Hr1(0)*z2 - 568.D0*Hr1(0)*z2*x - 104.D0
     &    /3.D0*Hr1(0)*z2*dp + 328.D0/3.D0*Hr1(0)*z2*dm + 2008.D0/3.D0*
     &    Hr1(1) - 2008.D0/3.D0*Hr1(1)*x + 384.D0*Hr1(1)*z3 + 384.D0*
     &    Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*dm + 112.D0*Hr1(1)*z2 - 112.D0
     &    *Hr1(1)*z2*x + 896.D0*Hr2(-1,-1)*z2 - 896.D0*Hr2(-1,-1)*z2*x
     &     - 1792.D0*Hr2(-1,-1)*z2*dp - 1232.D0/9.D0*Hr2(-1,0) + 3056.D0
     &    /9.D0*Hr2(-1,0)*x + 4288.D0/9.D0*Hr2(-1,0)*dp - 672.D0*Hr2(-1
     &    ,0)*z2 + 672.D0*Hr2(-1,0)*z2*x + 1344.D0*Hr2(-1,0)*z2*dp - 
     &    480.D0*Hr2(0,-1)*z2 + 576.D0*Hr2(0,-1)*z2*x + 1024.D0*Hr2(0,
     &    -1)*z2*dp - 96.D0*Hr2(0,-1)*z2*dm + 2168.D0/9.D0*Hr2(0,0) - 
     &    944.D0/3.D0*Hr2(0,0)*x - 2144.D0/9.D0*Hr2(0,0)*dp - 104.D0*
     &    Hr2(0,0)*dm + 352.D0*Hr2(0,0)*z2 - 96.D0*Hr2(0,0)*z2*x - 416.D
     &    0*Hr2(0,0)*z2*dp - 128.D0*Hr2(0,0)*z2*dm + 2648.D0/9.D0*Hr2(0
     &    ,1) + 152.D0/9.D0*Hr2(0,1)*x + 2144.D0/9.D0*Hr2(0,1)*dm - 64.D
     &    0*Hr2(0,1)*z2 + 160.D0*Hr2(0,1)*z2*x + 224.D0*Hr2(0,1)*z2*dp
     &     - 64.D0*Hr2(0,1)*z2*dm + 176.D0/9.D0*Hr2(1,0) - 2320.D0/9.D0
     &    *Hr2(1,0)*x + 2144.D0/9.D0*Hr2(1,0)*dm + 32.D0*Hr2(1,0)*z2 + 
     &    32.D0*Hr2(1,0)*z2*x - 64.D0*Hr2(1,0)*z2*dm - 224.D0*Hr3(-1,-1
     &    ,0) - 224.D0*Hr3(-1,-1,0)*x - 872.D0/3.D0*Hr3(-1,0,0) - 376.D0
     &    /3.D0*Hr3(-1,0,0)*x + 496.D0/3.D0*Hr3(-1,0,0)*dp - 1040.D0/3.D
     &    0*Hr3(-1,0,1) - 2032.D0/3.D0*Hr3(-1,0,1)*x - 992.D0/3.D0*Hr3(
     &    -1,0,1)*dp - 752.D0/3.D0*Hr3(0,-1,0) + 944.D0/3.D0*Hr3(0,-1,0
     &    )*x + 496.D0/3.D0*Hr3(0,-1,0)*dp + 96.D0*Hr3(0,-1,0)*dm + 868.
     &    D0/3.D0*Hr3(0,0,0) - 36.D0*Hr3(0,0,0)*x - 712.D0/3.D0*Hr3(0,0
     &    ,0)*dp - 184.D0/3.D0*Hr3(0,0,0)*dm + 152.D0/3.D0*Hr3(0,0,1)
     &     + 568.D0*Hr3(0,0,1)*x + 496.D0/3.D0*Hr3(0,0,1)*dp + 64.D0/3.D
     &    0*Hr3(0,0,1)*dm - 80.D0/3.D0*Hr3(0,1,0) - 80.D0/3.D0*Hr3(0,1,
     &    0)*x + 352.D0/3.D0*Hr3(0,1,0)*dm - 304.D0/3.D0*Hr3(1,0,0) - 
     &    688.D0/3.D0*Hr3(1,0,0)*x + 992.D0/3.D0*Hr3(1,0,0)*dm - 576.D0
     &    *Hr4(-1,-1,0,0) + 576.D0*Hr4(-1,-1,0,0)*x + 1152.D0*Hr4(-1,-1
     &    ,0,0)*dp - 896.D0*Hr4(-1,-1,0,1) + 896.D0*Hr4(-1,-1,0,1)*x + 
     &    1792.D0*Hr4(-1,-1,0,1)*dp - 64.D0*Hr4(-1,0,-1,0) + 64.D0*Hr4(
     &    -1,0,-1,0)*x + 128.D0*Hr4(-1,0,-1,0)*dp + 272.D0*Hr4(-1,0,0,0
     &    ) - 272.D0*Hr4(-1,0,0,0)*x - 544.D0*Hr4(-1,0,0,0)*dp + 512.D0
     &    *Hr4(-1,0,0,1) - 512.D0*Hr4(-1,0,0,1)*x - 1024.D0*Hr4(-1,0,0,
     &    1)*dp + 32.D0*Hr4(-1,0,1,0) - 32.D0*Hr4(-1,0,1,0)*x - 64.D0*
     &    Hr4(-1,0,1,0)*dp + 128.D0*Hr4(0,-1,-1,0) + 320.D0*Hr4(0,-1,-1
     &    ,0)*x + 128.D0*Hr4(0,-1,-1,0)*dp - 448.D0*Hr4(0,-1,-1,0)*dm
     &     + 304.D0*Hr4(0,-1,0,0) - 464.D0*Hr4(0,-1,0,0)*x - 672.D0*
     &    Hr4(0,-1,0,0)*dp + 160.D0*Hr4(0,-1,0,0)*dm + 544.D0*Hr4(0,-1,
     &    0,1) - 416.D0*Hr4(0,-1,0,1)*x - 960.D0*Hr4(0,-1,0,1)*dp - 128.
     &    D0*Hr4(0,-1,0,1)*dm + 128.D0*Hr4(0,0,-1,0) - 128.D0*Hr4(0,0,
     &    -1,0)*x - 160.D0*Hr4(0,0,-1,0)*dp - 32.D0*Hr4(0,0,-1,0)*dm - 
     &    224.D0*Hr4(0,0,0,0) + 160.D0*Hr4(0,0,0,0)*dp + 160.D0*Hr4(0,0
     &    ,0,0)*dm - 224.D0*Hr4(0,0,0,1) + 96.D0*Hr4(0,0,0,1)*x + 320.D0
     &    *Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm - 32.D0*Hr4(0,0,1,0)
     &     + 32.D0*Hr4(0,0,1,0)*dp + 32.D0*Hr4(0,0,1,0)*dm - 48.D0*Hr4(
     &    0,1,0,0) - 48.D0*Hr4(0,1,0,0)*x + 160.D0*Hr4(0,1,0,0)*dm + 
     &    256.D0*Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 512.D0*Hr4(1,
     &    0,-1,0)*dm - 176.D0*Hr4(1,0,0,0) - 176.D0*Hr4(1,0,0,0)*x + 
     &    352.D0*Hr4(1,0,0,0)*dm + 128.D0*Hr4(1,0,0,1) + 128.D0*Hr4(1,0
     &    ,0,1)*x - 256.D0*Hr4(1,0,0,1)*dm - 128.D0*Hr4(1,1,0,0) - 128.D
     &    0*Hr4(1,1,0,0)*x + 256.D0*Hr4(1,1,0,0)*dm )
      dPqq2M = dPqq2M + cf**3 * (  - 302.D0 + 302.D0*x + 252.D0*z4 - 
     &    28.D0*z4*x - 280.D0*dp*z4 + 72.D0*dm*z4 + 48.D0*z3 + 336.D0*
     &    z3*x + 144.D0*z3*dp + 204.D0*z2 + 12.D0*z2*x + 576.D0*Hr1(-1)
     &    *z3 - 576.D0*Hr1(-1)*z3*x - 1152.D0*Hr1(-1)*z3*dp - 192.D0*
     &    Hr1(-1)*z2 - 384.D0*Hr1(-1)*z2*x - 192.D0*Hr1(-1)*z2*dp - 328.
     &    D0*Hr1(0) + 464.D0*Hr1(0)*x + 48.D0*Hr1(0)*dp - 6.D0*Hr1(0)*
     &    dm - 224.D0*Hr1(0)*z3 + 288.D0*Hr1(0)*z3*x + 416.D0*Hr1(0)*z3
     &    *dp + 32.D0*Hr1(0)*z3*dm + 192.D0*Hr1(0)*z2 + 544.D0*Hr1(0)*
     &    z2*x + 48.D0*Hr1(0)*z2*dp - 48.D0*Hr1(0)*z2*dm - 400.D0*Hr1(1
     &    ) + 400.D0*Hr1(1)*x - 192.D0*Hr1(1)*z3 - 192.D0*Hr1(1)*z3*x
     &     + 384.D0*Hr1(1)*z3*dm - 96.D0*Hr1(1)*z2 + 96.D0*Hr1(1)*z2*x
     &     - 768.D0*Hr2(-1,-1)*z2 + 768.D0*Hr2(-1,-1)*z2*x + 1536.D0*
     &    Hr2(-1,-1)*z2*dp - 96.D0*Hr2(-1,0) - 96.D0*Hr2(-1,0)*x + 640.D
     &    0*Hr2(-1,0)*z2 - 640.D0*Hr2(-1,0)*z2*x - 1280.D0*Hr2(-1,0)*z2
     &    *dp + 416.D0*Hr2(0,-1)*z2 - 608.D0*Hr2(0,-1)*z2*x - 1024.D0*
     &    Hr2(0,-1)*z2*dp + 192.D0*Hr2(0,-1)*z2*dm - 172.D0*Hr2(0,0) + 
     &    4.D0*Hr2(0,0)*x + 52.D0*Hr2(0,0)*dm - 240.D0*Hr2(0,0)*z2 + 
     &    240.D0*Hr2(0,0)*z2*x + 448.D0*Hr2(0,0)*z2*dp - 300.D0*Hr2(0,1
     &    ) - 12.D0*Hr2(0,1)*x + 96.D0*Hr2(0,1)*z2 - 96.D0*Hr2(0,1)*z2*
     &    x - 192.D0*Hr2(0,1)*z2*dp - 144.D0*Hr2(1,0) + 144.D0*Hr2(1,0)
     &    *x + 192.D0*Hr3(-1,-1,0) + 192.D0*Hr3(-1,-1,0)*x + 272.D0*
     &    Hr3(-1,0,0) + 176.D0*Hr3(-1,0,0)*x - 96.D0*Hr3(-1,0,0)*dp + 
     &    288.D0*Hr3(-1,0,1) + 480.D0*Hr3(-1,0,1)*x + 192.D0*Hr3(-1,0,1
     &    )*dp + 64.D0*Hr3(0,-1,0) - 128.D0*Hr3(0,-1,0)*x - 96.D0*Hr3(0
     &    ,-1,0)*dp - 168.D0*Hr3(0,0,0) - 168.D0*Hr3(0,0,0)*x + 144.D0*
     &    Hr3(0,0,0)*dp - 128.D0*Hr3(0,0,1) - 544.D0*Hr3(0,0,1)*x - 96.D
     &    0*Hr3(0,0,1)*dp + 8.D0*Hr3(0,1,0) - 56.D0*Hr3(0,1,0)*x - 96.D0
     &    *Hr3(0,1,0)*dm + 96.D0*Hr3(1,0,0) + 96.D0*Hr3(1,0,0)*x - 192.D
     &    0*Hr3(1,0,0)*dm + 640.D0*Hr4(-1,-1,0,0) - 640.D0*Hr4(-1,-1,0,
     &    0)*x - 1280.D0*Hr4(-1,-1,0,0)*dp + 768.D0*Hr4(-1,-1,0,1) - 
     &    768.D0*Hr4(-1,-1,0,1)*x - 1536.D0*Hr4(-1,-1,0,1)*dp + 128.D0*
     &    Hr4(-1,0,-1,0) - 128.D0*Hr4(-1,0,-1,0)*x - 256.D0*Hr4(-1,0,-1
     &    ,0)*dp - 352.D0*Hr4(-1,0,0,0) + 352.D0*Hr4(-1,0,0,0)*x + 704.D
     &    0*Hr4(-1,0,0,0)*dp - 512.D0*Hr4(-1,0,0,1) + 512.D0*Hr4(-1,0,0
     &    ,1)*x + 1024.D0*Hr4(-1,0,0,1)*dp - 64.D0*Hr4(-1,0,1,0) + 64.D0
     &    *Hr4(-1,0,1,0)*x + 128.D0*Hr4(-1,0,1,0)*dp - 64.D0*Hr4(0,-1,
     &    -1,0) - 320.D0*Hr4(0,-1,-1,0)*x - 256.D0*Hr4(0,-1,-1,0)*dp + 
     &    384.D0*Hr4(0,-1,-1,0)*dm - 384.D0*Hr4(0,-1,0,0) + 576.D0*Hr4(
     &    0,-1,0,0)*x + 832.D0*Hr4(0,-1,0,0)*dp - 192.D0*Hr4(0,-1,0,0)*
     &    dm - 448.D0*Hr4(0,-1,0,1) + 448.D0*Hr4(0,-1,0,1)*x + 896.D0*
     &    Hr4(0,-1,0,1)*dp - 96.D0*Hr4(0,0,-1,0) + 224.D0*Hr4(0,0,-1,0)
     &    *x + 192.D0*Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm + 176.D0
     &    *Hr4(0,0,0,0) - 112.D0*Hr4(0,0,0,0)*x - 192.D0*Hr4(0,0,0,0)*
     &    dp - 64.D0*Hr4(0,0,0,0)*dm + 144.D0*Hr4(0,0,0,1) - 240.D0*
     &    Hr4(0,0,0,1)*x - 384.D0*Hr4(0,0,0,1)*dp + 64.D0*Hr4(0,0,0,1)*
     &    dm - 64.D0*Hr4(0,0,1,0) - 128.D0*Hr4(0,0,1,0)*x - 64.D0*Hr4(0
     &    ,0,1,0)*dp + 128.D0*Hr4(0,0,1,0)*dm - 64.D0*Hr4(0,0,1,1) - 64.
     &    D0*Hr4(0,0,1,1)*x + 128.D0*Hr4(0,0,1,1)*dm - 80.D0*Hr4(0,1,0,
     &    0) - 80.D0*Hr4(0,1,0,0)*x + 64.D0*Hr4(0,1,0,0)*dm - 64.D0*
     &    Hr4(0,1,0,1) - 64.D0*Hr4(0,1,0,1)*x + 128.D0*Hr4(0,1,0,1)*dm
     &     - 64.D0*Hr4(0,1,1,0) - 64.D0*Hr4(0,1,1,0)*x + 128.D0*Hr4(0,1
     &    ,1,0)*dm - 128.D0*Hr4(1,0,-1,0) - 128.D0*Hr4(1,0,-1,0)*x + 
     &    256.D0*Hr4(1,0,-1,0)*dm + 64.D0*Hr4(1,0,0,0) + 64.D0*Hr4(1,0,
     &    0,0)*x - 128.D0*Hr4(1,0,0,0)*dm - 128.D0*Hr4(1,0,0,1) - 128.D0
     &    *Hr4(1,0,0,1)*x + 256.D0*Hr4(1,0,0,1)*dm - 64.D0*Hr4(1,0,1,0)
     &     - 64.D0*Hr4(1,0,1,0)*x + 128.D0*Hr4(1,0,1,0)*dm )
      dPqq2M = dPqq2M + nf*cf*ca * (  - 38614.D0/27.D0 + 13150.D0/9.D0
     &    *x + 234.D0*z4 + 214.D0*z4*x - 836.D0/27.D0*dm + 1496.D0/3.D0
     &    *z3 - 1408.D0/3.D0*z3*x - 16.D0*z3*dp - 48.D0*z3*dm + 92.D0/3.
     &    D0*z2 - 560.D0/9.D0*z2*x + 160.D0/9.D0*z2*dp + 160.D0/9.D0*z2
     &    *dm - 56.D0/3.D0*Hr1(-1)*z2 + 8.D0/3.D0*Hr1(-1)*z2*x + 64.D0/
     &    3.D0*Hr1(-1)*z2*dp - 9944.D0/27.D0*Hr1(0) - 34880.D0/27.D0*
     &    Hr1(0)*x - 1336.D0/27.D0*Hr1(0)*dm + 144.D0*Hr1(0)*z3 + 208.D0
     &    *Hr1(0)*z3*x - 124.D0/3.D0*Hr1(0)*z2 - 212.D0/3.D0*Hr1(0)*z2*
     &    x - 16.D0/3.D0*Hr1(0)*z2*dp + 32.D0/3.D0*Hr1(0)*z2*dm + 4304.D
     &    0/9.D0*Hr1(1) - 4304.D0/9.D0*Hr1(1)*x + 40.D0*Hr1(1)*z2 - 40.D
     &    0*Hr1(1)*z2*x + 2600.D0/9.D0*Hr2(-1,0) + 2920.D0/9.D0*Hr2(-1,
     &    0)*x + 320.D0/9.D0*Hr2(-1,0)*dp - 16.D0*Hr2(0,-1)*z2 + 16.D0*
     &    Hr2(0,-1)*z2*x - 1604.D0/9.D0*Hr2(0,0) + 508.D0*Hr2(0,0)*x - 
     &    160.D0/9.D0*Hr2(0,0)*dp - 112.D0/3.D0*Hr2(0,0)*dm - 8.D0*Hr2(
     &    0,0)*z2 + 8.D0*Hr2(0,0)*z2*x + 2324.D0/9.D0*Hr2(0,1) + 560.D0/
     &    9.D0*Hr2(0,1)*x + 16.D0*Hr2(0,1)*z2 + 16.D0*Hr2(0,1)*z2*x + 
     &    136.D0*Hr2(1,0) - 136.D0*Hr2(1,0)*x + 260.D0/3.D0*Hr2(1,1) - 
     &    260.D0/3.D0*Hr2(1,1)*x - 80.D0*Hr3(-1,-1,0) - 80.D0*Hr3(-1,-1
     &    ,0)*x - 424.D0/3.D0*Hr3(-1,0,0) - 392.D0/3.D0*Hr3(-1,0,0)*x
     &     + 32.D0/3.D0*Hr3(-1,0,0)*dp - 64.D0/3.D0*Hr3(-1,0,1) - 128.D0
     &    /3.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0,1)*dp + 200.D0/3.D0
     &    *Hr3(0,-1,0) - 440.D0/3.D0*Hr3(0,-1,0)*x + 32.D0/3.D0*Hr3(0,
     &    -1,0)*dp - 272.D0/3.D0*Hr3(0,0,0) - 592.D0/3.D0*Hr3(0,0,0)*x
     &     - 32.D0/3.D0*Hr3(0,0,0)*dp - 32.D0/3.D0*Hr3(0,0,0)*dm + 108.D
     &    0*Hr3(0,0,1) + 212.D0/3.D0*Hr3(0,0,1)*x + 32.D0/3.D0*Hr3(0,0,
     &    1)*dp - 16.D0/3.D0*Hr3(0,0,1)*dm + 48.D0*Hr3(0,1,0) + 8.D0*
     &    Hr3(0,1,0)*x + 152.D0/3.D0*Hr3(0,1,1) - 88.D0/3.D0*Hr3(0,1,1)
     &    *x - 140.D0*Hr3(1,0,0) + 124.D0*Hr3(1,0,0)*x + 16.D0*Hr3(1,0,
     &    0)*dm + 80.D0*Hr3(1,1,0) - 80.D0*Hr3(1,1,0)*x + 80.D0*Hr3(1,1
     &    ,1) - 80.D0*Hr3(1,1,1)*x - 32.D0*Hr4(0,-1,-1,0) + 32.D0*Hr4(0
     &    ,-1,-1,0)*x - 48.D0*Hr4(0,-1,0,0) + 48.D0*Hr4(0,-1,0,0)*x - 
     &    16.D0*Hr4(0,0,-1,0) + 80.D0*Hr4(0,0,-1,0)*x - 48.D0*Hr4(0,0,0
     &    ,0) + 64.D0*Hr4(0,0,0,0)*x - 8.D0*Hr4(0,0,0,1) - 8.D0*Hr4(0,0
     &    ,0,1)*x + 16.D0*Hr4(0,0,1,1) + 16.D0*Hr4(0,0,1,1)*x - 56.D0*
     &    Hr4(0,1,0,0) - 56.D0*Hr4(0,1,0,0)*x + 32.D0*Hr4(0,1,1,0) + 32.
     &    D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1) + 32.D0*Hr4(0,1,1,1)*x
     &     )
      dPqq2M = dPqq2M + nf*cf**2 * ( 61.D0 - 73.D0/3.D0*x - 148.D0*z4
     &     - 148.D0*z4*x - 110.D0/3.D0*dm - 656.D0/3.D0*z3 + 976.D0/3.D0
     &    *z3*x + 32.D0*z3*dp + 160.D0/3.D0*z3*dm + 2464.D0/9.D0*z2 + 
     &    812.D0/9.D0*z2*x - 320.D0/9.D0*z2*dp + 64.D0/3.D0*Hr1(-1)*z2
     &     - 64.D0/3.D0*Hr1(-1)*z2*x - 128.D0/3.D0*Hr1(-1)*z2*dp - 392.D
     &    0/9.D0*Hr1(0) + 4580.D0/9.D0*Hr1(0)*x + 20.D0/3.D0*Hr1(0)*dm
     &     - 112.D0*Hr1(0)*z3 - 112.D0*Hr1(0)*z3*x + 448.D0/3.D0*Hr1(0)
     &    *z2 - 80.D0*Hr1(0)*z2*x + 32.D0/3.D0*Hr1(0)*z2*dp + 32.D0/3.D0
     &    *Hr1(0)*z2*dm - 1564.D0/3.D0*Hr1(1) + 1564.D0/3.D0*Hr1(1)*x
     &     + 128.D0/9.D0*Hr2(-1,0) - 512.D0/9.D0*Hr2(-1,0)*x - 640.D0/9.
     &    D0*Hr2(-1,0)*dp - 1136.D0/9.D0*Hr2(0,0) - 124.D0/3.D0*Hr2(0,0
     &    )*x + 320.D0/9.D0*Hr2(0,0)*dp + 16.D0*Hr2(0,0)*dm + 96.D0*
     &    Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x - 2336.D0/9.D0*Hr2(0,1) - 
     &    812.D0/9.D0*Hr2(0,1)*x - 320.D0/9.D0*Hr2(0,1)*dm - 368.D0/9.D0
     &    *Hr2(1,0) + 688.D0/9.D0*Hr2(1,0)*x - 320.D0/9.D0*Hr2(1,0)*dm
     &     - 52.D0*Hr2(1,1) + 52.D0*Hr2(1,1)*x + 32.D0/3.D0*Hr3(-1,0,0)
     &     - 32.D0/3.D0*Hr3(-1,0,0)*x - 64.D0/3.D0*Hr3(-1,0,0)*dp - 64.D
     &    0/3.D0*Hr3(-1,0,1) + 64.D0/3.D0*Hr3(-1,0,1)*x + 128.D0/3.D0*
     &    Hr3(-1,0,1)*dp + 32.D0/3.D0*Hr3(0,-1,0) - 32.D0/3.D0*Hr3(0,-1
     &    ,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*dp - 232.D0/3.D0*Hr3(0,0,0) + 
     &    120.D0*Hr3(0,0,0)*x + 64.D0/3.D0*Hr3(0,0,0)*dp - 32.D0/3.D0*
     &    Hr3(0,0,0)*dm - 416.D0/3.D0*Hr3(0,0,1) + 80.D0*Hr3(0,0,1)*x
     &     - 64.D0/3.D0*Hr3(0,0,1)*dp - 64.D0/3.D0*Hr3(0,0,1)*dm - 160.D
     &    0/3.D0*Hr3(0,1,0) + 368.D0/3.D0*Hr3(0,1,0)*x - 64.D0/3.D0*
     &    Hr3(0,1,0)*dm - 32.D0*Hr3(0,1,1) + 48.D0*Hr3(0,1,1)*x + 184.D0
     &    /3.D0*Hr3(1,0,0) - 56.D0/3.D0*Hr3(1,0,0)*x - 128.D0/3.D0*Hr3(
     &    1,0,0)*dm - 80.D0*Hr3(1,1,0) + 80.D0*Hr3(1,1,0)*x - 80.D0*
     &    Hr3(1,1,1) + 80.D0*Hr3(1,1,1)*x - 64.D0*Hr4(0,0,0,0) - 64.D0*
     &    Hr4(0,0,0,0)*x - 96.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 
     &    64.D0*Hr4(0,0,1,0) - 64.D0*Hr4(0,0,1,0)*x - 16.D0*Hr4(0,0,1,1
     &    ) - 16.D0*Hr4(0,0,1,1)*x + 16.D0*Hr4(0,1,0,0) + 16.D0*Hr4(0,1
     &    ,0,0)*x - 32.D0*Hr4(0,1,1,0) - 32.D0*Hr4(0,1,1,0)*x - 32.D0*
     &    Hr4(0,1,1,1) - 32.D0*Hr4(0,1,1,1)*x )
      dPqq2M = dPqq2M + nf2*cf * ( 800.D0/27.D0 - 784.D0/27.D0*x - 
     &    16.D0/27.D0*dm + 16.D0/3.D0*z3 + 16.D0/3.D0*z3*x + 80.D0/9.D0
     &    *z2 - 64.D0/9.D0*z2*x + 176.D0/9.D0*Hr1(0) - 16.D0*Hr1(0)*x
     &     + 80.D0/27.D0*Hr1(0)*dm + 32.D0/3.D0*Hr1(0)*z2 + 32.D0/3.D0*
     &    Hr1(0)*z2*x + 16.D0/9.D0*Hr1(1) - 16.D0/9.D0*Hr1(1)*x + 176.D0
     &    /9.D0*Hr2(0,0) + 128.D0/9.D0*Hr2(0,0)*x + 16.D0/9.D0*Hr2(0,0)
     &    *dm - 80.D0/9.D0*Hr2(0,1) + 64.D0/9.D0*Hr2(0,1)*x + 40.D0/3.D0
     &    *Hr2(1,1) - 40.D0/3.D0*Hr2(1,1)*x + 16.D0/3.D0*Hr3(0,0,0) + 
     &    16.D0/3.D0*Hr3(0,0,0)*x - 32.D0/3.D0*Hr3(0,0,1) - 32.D0/3.D0*
     &    Hr3(0,0,1)*x + 16.D0/3.D0*Hr3(0,1,1) + 16.D0/3.D0*Hr3(0,1,1)*
     &    x )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3 =
     ,      ca**2*cf * ( 490.D0/3.D0 - 1072.D0/9.D0*z2 + 88.D0/3.D0*z3
     ,                 + 176.D0/5.D0*z2**2 )
     ,    + ca*cf*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + cf**2*nf * ( - 110./3.D0 + 32.*z3 ) - cf*nf2 * 16./27.D0
*
       DPQQ2S = DM * A3
*
* ...The regular piece of the splitting function
*
       DP2QQMA = dPqq2M - DPQQ2S
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular (soft) piece of DeltaP_qq^(2)
*
       FUNCTION DP2QQB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / P2SOFT / A3
*
       DP2QQB  = A3/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece of DeltaP_qq^(2)
*
       FUNCTION DP2QQC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       P2DELT =
     &     + 29.D0/2.D0*cf**3
     &     + 151.D0/4.D0*ca*cf**2
     &     - 1657.D0/36.D0*ca**2*cf
     &     - 240.D0*z5*cf**3
     &     + 120.D0*z5*ca*cf**2
     &     + 40.D0*z5*ca**2*cf
     &     + 68.D0*z3*cf**3
     &     + 844.D0/3.D0*z3*ca*cf**2
     &     - 1552.D0/9.D0*z3*ca**2*cf
     &     + 18.D0*z2*cf**3
     &     - 410.D0/3.D0*z2*ca*cf**2
     &     + 4496.D0/27.D0*z2*ca**2*cf
     &     - 32.D0*z2*z3*cf**3
     &     + 16.D0*z2*z3*ca*cf**2
     &     + 288.D0/5.D0*z2**2*cf**3
     &     - 988.D0/15.D0*z2**2*ca*cf**2
     &     - 2.D0*z2**2*ca**2*cf
*
     &     - 1336.D0/27.D0*z2*ca*cf*nf
     &     + 4.D0/5.D0*z2**2*ca*cf*nf
     &     + 200.D0/9.D0*z3*ca*cf*nf
     &     + 20.D0*ca*cf*nf
     &     + 20.D0/3.D0*z2*cf**2*nf
     &     + 232.D0/15.D0*z2**2*cf**2*nf
     &     - 136.D0/3.D0*z3*cf**2*nf
     &     - 23.D0*cf**2*nf
     &     + 80.D0/27.D0*z2*cf*nf2
     &     - 16.D0/9.D0*z3*cf*nf2
     &     - 17.D0/9.D0*cf*nf2
*
       DP2QQC = LOG (1.D0-Y) * A3 + P2DELT
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..3-loop pure-singlet quark splitting function  DeltaP_ps^(2).
*
       FUNCTION DP2PSMA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0 )
*
* ...Colour factors and abbreviation
*
       CF = 4./3.D0
       CA = 3.D0
       NF2 = NF*NF
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      dPps2M =
     &  + nf*cf*ca * (  - 35512.D0/27.D0 + 35512.D0/27.D0*x + 234.D0*z4
     &     + 214.D0*z4*x + 1400.D0/3.D0*z3 - 1456.D0/3.D0*z3*x + 364.D0/
     &    9.D0*z2 - 536.D0/9.D0*z2*x - 8.D0*Hr1(-1)*z2 - 8.D0*Hr1(-1)*
     &    z2*x - 9028.D0/27.D0*Hr1(0) - 35596.D0/27.D0*Hr1(0)*x + 144.D0
     &    *Hr1(0)*z3 + 208.D0*Hr1(0)*z3*x - 116.D0/3.D0*Hr1(0)*z2 - 188.
     &    D0/3.D0*Hr1(0)*z2*x + 4256.D0/9.D0*Hr1(1) - 4256.D0/9.D0*Hr1(
     &    1)*x + 40.D0*Hr1(1)*z2 - 40.D0*Hr1(1)*z2*x + 296.D0*Hr2(-1,0)
     &     + 296.D0*Hr2(-1,0)*x - 16.D0*Hr2(0,-1)*z2 + 16.D0*Hr2(0,-1)*
     &    z2*x - 1708.D0/9.D0*Hr2(0,0) + 4604.D0/9.D0*Hr2(0,0)*x - 8.D0
     &    *Hr2(0,0)*z2 + 8.D0*Hr2(0,0)*z2*x + 2300.D0/9.D0*Hr2(0,1) +
     &    536.D0/9.D0*Hr2(0,1)*x + 16.D0*Hr2(0,1)*z2 + 16.D0*Hr2(0,1)*
     &    z2*x + 136.D0*Hr2(1,0) - 136.D0*Hr2(1,0)*x + 260.D0/3.D0*Hr2(
     &    1,1) - 260.D0/3.D0*Hr2(1,1)*x - 80.D0*Hr3(-1,-1,0) - 80.D0*
     &    Hr3(-1,-1,0)*x - 136.D0*Hr3(-1,0,0) - 136.D0*Hr3(-1,0,0)*x -
     &    32.D0*Hr3(-1,0,1) - 32.D0*Hr3(-1,0,1)*x + 72.D0*Hr3(0,-1,0)
     &     - 152.D0*Hr3(0,-1,0)*x - 304.D0/3.D0*Hr3(0,0,0) - 592.D0/3.D0
     &    *Hr3(0,0,0)*x + 332.D0/3.D0*Hr3(0,0,1) + 188.D0/3.D0*Hr3(0,0,
     &    1)*x + 48.D0*Hr3(0,1,0) + 8.D0*Hr3(0,1,0)*x + 152.D0/3.D0*
     &    Hr3(0,1,1) - 88.D0/3.D0*Hr3(0,1,1)*x - 132.D0*Hr3(1,0,0) +
     &    132.D0*Hr3(1,0,0)*x + 80.D0*Hr3(1,1,0) - 80.D0*Hr3(1,1,0)*x
     &     + 80.D0*Hr3(1,1,1) - 80.D0*Hr3(1,1,1)*x - 32.D0*Hr4(0,-1,-1,
     &    0) + 32.D0*Hr4(0,-1,-1,0)*x - 48.D0*Hr4(0,-1,0,0) + 48.D0*
     &    Hr4(0,-1,0,0)*x - 16.D0*Hr4(0,0,-1,0) + 80.D0*Hr4(0,0,-1,0)*x
     &     - 48.D0*Hr4(0,0,0,0) + 64.D0*Hr4(0,0,0,0)*x - 8.D0*Hr4(0,0,0
     &    ,1) - 8.D0*Hr4(0,0,0,1)*x + 16.D0*Hr4(0,0,1,1) + 16.D0*Hr4(0,
     &    0,1,1)*x - 56.D0*Hr4(0,1,0,0) - 56.D0*Hr4(0,1,0,0)*x + 32.D0*
     &    Hr4(0,1,1,0) + 32.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1) + 32.
     &    D0*Hr4(0,1,1,1)*x )
      dPps2M = dPps2M + nf*cf**2 * (  - 48.D0 + 48.D0*x - 148.D0*z4
     &     - 148.D0*z4*x - 176.D0*z3 + 336.D0*z3*x + 256.D0*z2 + 108.D0
     &    *z2*x - 100.D0*Hr1(0) + 456.D0*Hr1(0)*x - 112.D0*Hr1(0)*z3 -
     &    112.D0*Hr1(0)*z3*x + 160.D0*Hr1(0)*z2 - 80.D0*Hr1(0)*z2*x -
     &    500.D0*Hr1(1) + 500.D0*Hr1(1)*x - 128.D0*Hr2(0,0) - 100.D0*
     &    Hr2(0,0)*x + 96.D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x - 256.D0
     &    *Hr2(0,1) - 108.D0*Hr2(0,1)*x - 48.D0*Hr2(1,0) + 48.D0*Hr2(1,
     &    0)*x - 52.D0*Hr2(1,1) + 52.D0*Hr2(1,1)*x - 80.D0*Hr3(0,0,0)
     &     + 96.D0*Hr3(0,0,0)*x - 160.D0*Hr3(0,0,1) + 80.D0*Hr3(0,0,1)*
     &    x - 64.D0*Hr3(0,1,0) + 112.D0*Hr3(0,1,0)*x - 32.D0*Hr3(0,1,1)
     &     + 48.D0*Hr3(0,1,1)*x + 40.D0*Hr3(1,0,0) - 40.D0*Hr3(1,0,0)*x
     &     - 80.D0*Hr3(1,1,0) + 80.D0*Hr3(1,1,0)*x - 80.D0*Hr3(1,1,1)
     &     + 80.D0*Hr3(1,1,1)*x - 64.D0*Hr4(0,0,0,0) - 64.D0*Hr4(0,0,0,
     &    0)*x - 96.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(
     &    0,0,1,0) - 64.D0*Hr4(0,0,1,0)*x - 16.D0*Hr4(0,0,1,1) - 16.D0*
     &    Hr4(0,0,1,1)*x + 16.D0*Hr4(0,1,0,0) + 16.D0*Hr4(0,1,0,0)*x -
     &    32.D0*Hr4(0,1,1,0) - 32.D0*Hr4(0,1,1,0)*x - 32.D0*Hr4(0,1,1,1
     &    ) - 32.D0*Hr4(0,1,1,1)*x )
      dPps2M = dPps2M + nf2*cf * ( 688.D0/27.D0 - 688.D0/27.D0*x +
     &    16.D0/3.D0*z3 + 16.D0/3.D0*z3*x + 80.D0/9.D0*z2 - 64.D0/9.D0*
     &    z2*x + 520.D0/27.D0*Hr1(0) - 344.D0/27.D0*Hr1(0)*x + 32.D0/3.D
     &    0*Hr1(0)*z2 + 32.D0/3.D0*Hr1(0)*z2*x + 16.D0/9.D0*Hr1(1) - 16.
     &    D0/9.D0*Hr1(1)*x + 184.D0/9.D0*Hr2(0,0) + 136.D0/9.D0*Hr2(0,0
     &    )*x - 80.D0/9.D0*Hr2(0,1) + 64.D0/9.D0*Hr2(0,1)*x + 40.D0/3.D0
     &    *Hr2(1,1) - 40.D0/3.D0*Hr2(1,1)*x + 16.D0/3.D0*Hr3(0,0,0) +
     &    16.D0/3.D0*Hr3(0,0,0)*x - 32.D0/3.D0*Hr3(0,0,1) - 32.D0/3.D0*
     &    Hr3(0,0,1)*x + 16.D0/3.D0*Hr3(0,1,1) + 16.D0/3.D0*Hr3(0,1,1)*
     &    x )
*
       DP2PSMA = dPps2M
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 3-loop gluon->quark splitting function DeltaP_qg^(2)
*
       FUNCTION DP2QGMA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0 )
*
* ...Colour factors and abbreviation
*
       CF = 4./3.D0
       CA = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      dPqg2M =
     &  + nf*ca**2 * (  - 32198.D0/9.D0 + 32692.D0/9.D0*x + 495.D0*z4
     &     + 538.D0*z4*x + 1260.D0*z3 - 1072.D0*z3*x + 2932.D0/9.D0*z2
     &     + 16.D0/3.D0*z2*x + 24.D0*z2*x**2 - 40.D0*Hr1(-1)*z3 - 80.D0
     &    *Hr1(-1)*z3*x - 104.D0*Hr1(-1)*z2 - 104.D0*Hr1(-1)*z2*x - 
     &    22936.D0/27.D0*Hr1(0) - 81286.D0/27.D0*Hr1(0)*x + 288.D0*Hr1(
     &    0)*z3 + 384.D0*Hr1(0)*z3*x + 28.D0*Hr1(0)*z2 - 124.D0*Hr1(0)*
     &    z2*x + 10060.D0/27.D0*Hr1(1) - 9110.D0/27.D0*Hr1(1)*x + 248.D0
     &    *Hr1(1)*z3 - 496.D0*Hr1(1)*z3*x + 364.D0/3.D0*Hr1(1)*z2 - 320.
     &    D0/3.D0*Hr1(1)*z2*x + 16.D0*Hr2(-1,-1)*z2 + 32.D0*Hr2(-1,-1)*
     &    z2*x + 6208.D0/9.D0*Hr2(-1,0) + 5672.D0/9.D0*Hr2(-1,0)*x + 24.
     &    D0*Hr2(-1,0)*x**2 - 8.D0*Hr2(0,-1)*z2 + 112.D0*Hr2(0,-1)*z2*x
     &     - 300.D0*Hr2(0,0) + 9424.D0/9.D0*Hr2(0,0)*x - 24.D0*Hr2(0,0)
     &    *x**2 + 28.D0*Hr2(0,0)*z2 - 24.D0*Hr2(0,0)*z2*x + 364.D0*Hr2(
     &    0,1) - 16.D0/3.D0*Hr2(0,1)*x + 40.D0*Hr2(0,1)*z2 + 48.D0*Hr2(
     &    0,1)*z2*x + 288.D0*Hr2(1,0) - 280.D0*Hr2(1,0)*x + 80.D0*Hr2(1
     &    ,0)*z2 - 160.D0*Hr2(1,0)*z2*x - 16.D0/9.D0*Hr2(1,1) - 520.D0/
     &    9.D0*Hr2(1,1)*x + 16.D0*Hr2(1,1)*z2 - 32.D0*Hr2(1,1)*z2*x - 
     &    336.D0*Hr3(-1,-1,0) - 336.D0*Hr3(-1,-1,0)*x - 832.D0/3.D0*
     &    Hr3(-1,0,0) - 920.D0/3.D0*Hr3(-1,0,0)*x - 64.D0*Hr3(-1,0,1)
     &     - 64.D0*Hr3(-1,0,1)*x + 168.D0*Hr3(0,-1,0) - 216.D0*Hr3(0,-1
     &    ,0)*x - 656.D0/3.D0*Hr3(0,0,0) - 640.D0/3.D0*Hr3(0,0,0)*x + 
     &    140.D0*Hr3(0,0,1) + 124.D0*Hr3(0,0,1)*x + 96.D0*Hr3(0,1,0) - 
     &    32.D0*Hr3(0,1,0)*x + 112.D0*Hr3(0,1,1) - 160.D0*Hr3(0,1,1)*x
     &     - 848.D0/3.D0*Hr3(1,0,0) + 892.D0/3.D0*Hr3(1,0,0)*x + 140.D0/
     &    3.D0*Hr3(1,0,1) - 184.D0/3.D0*Hr3(1,0,1)*x + 628.D0/3.D0*Hr3(
     &    1,1,0) - 584.D0/3.D0*Hr3(1,1,0)*x - 44.D0/3.D0*Hr3(1,1,1) + 
     &    88.D0/3.D0*Hr3(1,1,1)*x + 96.D0*Hr4(-1,-1,-1,0) + 192.D0*Hr4(
     &    -1,-1,-1,0)*x + 32.D0*Hr4(-1,-1,0,0) + 64.D0*Hr4(-1,-1,0,0)*x
     &     + 32.D0*Hr4(-1,-1,0,1) + 64.D0*Hr4(-1,-1,0,1)*x - 16.D0*Hr4(
     &    -1,0,-1,0) - 32.D0*Hr4(-1,0,-1,0)*x - 24.D0*Hr4(-1,0,0,0) - 
     &    48.D0*Hr4(-1,0,0,0)*x - 32.D0*Hr4(-1,0,0,1) - 64.D0*Hr4(-1,0,
     &    0,1)*x + 32.D0*Hr4(-1,0,1,1) + 64.D0*Hr4(-1,0,1,1)*x - 80.D0*
     &    Hr4(0,-1,-1,0) + 96.D0*Hr4(0,-1,-1,0)*x - 104.D0*Hr4(0,-1,0,0
     &    ) + 48.D0*Hr4(0,-1,0,0)*x - 32.D0*Hr4(0,-1,0,1) - 64.D0*Hr4(0
     &    ,-1,0,1)*x - 8.D0*Hr4(0,0,-1,0) + 144.D0*Hr4(0,0,-1,0)*x - 
     &    120.D0*Hr4(0,0,0,0) + 128.D0*Hr4(0,0,0,0)*x - 36.D0*Hr4(0,0,0
     &    ,1) + 24.D0*Hr4(0,0,0,1)*x + 64.D0*Hr4(0,0,1,1) + 96.D0*Hr4(0
     &    ,0,1,1)*x - 100.D0*Hr4(0,1,0,0) - 168.D0*Hr4(0,1,0,0)*x + 64.D
     &    0*Hr4(0,1,1,0) + 64.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1) + 
     &    32.D0*Hr4(0,1,1,1)*x + 48.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1
     &    ,0)*x - 40.D0*Hr4(1,0,0,0) + 80.D0*Hr4(1,0,0,0)*x - 48.D0*
     &    Hr4(1,0,0,1) + 96.D0*Hr4(1,0,0,1)*x + 32.D0*Hr4(1,0,1,0) - 64.
     &    D0*Hr4(1,0,1,0)*x + 16.D0*Hr4(1,1,0,0) - 32.D0*Hr4(1,1,0,0)*x
     &     + 32.D0*Hr4(1,1,0,1) - 64.D0*Hr4(1,1,0,1)*x + 64.D0*Hr4(1,1,
     &    1,0) - 128.D0*Hr4(1,1,1,0)*x - 32.D0*Hr4(1,1,1,1) + 64.D0*
     &    Hr4(1,1,1,1)*x )
      dPqg2M = dPqg2M + nf*cf*ca * ( 69407.D0/36.D0 - 34495.D0/18.D0*
     &    x - 202.D0*z4 - 292.D0*z4*x - 2960.D0/3.D0*z3 + 2344.D0/3.D0*
     &    z3*x - 120.D0*z3*x**2 - 808.D0/9.D0*z2 - 340.D0/9.D0*z2*x - 
     &    72.D0*z2*x**2 + 136.D0*Hr1(-1)*z3 + 272.D0*Hr1(-1)*z3*x + 184.
     &    D0*Hr1(-1)*z2 + 256.D0*Hr1(-1)*z2*x + 72.D0*Hr1(-1)*z2*x**2
     &     + 15259.D0/27.D0*Hr1(0) + 25645.D0/27.D0*Hr1(0)*x - 328.D0*
     &    Hr1(0)*z3 - 176.D0*Hr1(0)*z3*x + 72.D0*Hr1(0)*z2 - 280.D0*
     &    Hr1(0)*z2*x - 96.D0*Hr1(0)*z2*x**2 + 9560.D0/27.D0*Hr1(1) - 
     &    11464.D0/27.D0*Hr1(1)*x - 312.D0*Hr1(1)*z3 + 624.D0*Hr1(1)*z3
     &    *x - 236.D0*Hr1(1)*z2 + 248.D0*Hr1(1)*z2*x - 24.D0*Hr1(1)*z2*
     &    x**2 - 144.D0*Hr2(-1,-1)*z2 - 288.D0*Hr2(-1,-1)*z2*x - 64.D0*
     &    Hr2(-1,0) - 136.D0*Hr2(-1,0)*x - 72.D0*Hr2(-1,0)*x**2 + 144.D0
     &    *Hr2(-1,0)*z2 + 288.D0*Hr2(-1,0)*z2*x + 64.D0*Hr2(0,-1)*z2 + 
     &    224.D0*Hr2(0,-1)*z2*x - 701.D0/9.D0*Hr2(0,0) - 2714.D0/9.D0*
     &    Hr2(0,0)*x + 72.D0*Hr2(0,0)*x**2 + 48.D0*Hr2(0,0)*z2 + 192.D0
     &    *Hr2(0,0)*z2*x + 232.D0/9.D0*Hr2(0,1) + 340.D0/9.D0*Hr2(0,1)*
     &    x - 32.D0*Hr2(0,1)*z2 + 32.D0*Hr2(0,1)*z2*x - 136.D0/9.D0*
     &    Hr2(1,0) + 368.D0/9.D0*Hr2(1,0)*x - 144.D0*Hr2(1,0)*z2 + 288.D
     &    0*Hr2(1,0)*z2*x + 2536.D0/9.D0*Hr2(1,1) - 2504.D0/9.D0*Hr2(1,
     &    1)*x - 96.D0*Hr2(1,1)*z2 + 192.D0*Hr2(1,1)*z2*x + 208.D0*Hr3(
     &    -1,-1,0) + 256.D0*Hr3(-1,-1,0)*x + 48.D0*Hr3(-1,-1,0)*x**2 - 
     &    120.D0*Hr3(-1,0,0) - 144.D0*Hr3(-1,0,0)*x - 48.D0*Hr3(-1,0,0)
     &    *x**2 - 80.D0*Hr3(-1,0,1) - 128.D0*Hr3(-1,0,1)*x - 48.D0*Hr3(
     &    -1,0,1)*x**2 - 16.D0*Hr3(0,-1,0) - 256.D0*Hr3(0,-1,0)*x - 48.D
     &    0*Hr3(0,-1,0)*x**2 - 356.D0/3.D0*Hr3(0,0,0) + 520.D0/3.D0*
     &    Hr3(0,0,0)*x + 48.D0*Hr3(0,0,0)*x**2 - 88.D0*Hr3(0,0,1) + 280.
     &    D0*Hr3(0,0,1)*x + 48.D0*Hr3(0,0,1)*x**2 - 80.D0*Hr3(0,1,0) + 
     &    280.D0*Hr3(0,1,0)*x + 164.D0/3.D0*Hr3(0,1,1) + 368.D0/3.D0*
     &    Hr3(0,1,1)*x + 488.D0/3.D0*Hr3(1,0,0) - 472.D0/3.D0*Hr3(1,0,0
     &    )*x + 132.D0*Hr3(1,0,1) - 120.D0*Hr3(1,0,1)*x - 132.D0*Hr3(1,
     &    1,0) + 120.D0*Hr3(1,1,0)*x + 296.D0/3.D0*Hr3(1,1,1) - 376.D0/
     &    3.D0*Hr3(1,1,1)*x - 96.D0*Hr4(-1,-1,-1,0) - 192.D0*Hr4(-1,-1,
     &    -1,0)*x + 96.D0*Hr4(-1,-1,0,0) + 192.D0*Hr4(-1,-1,0,0)*x + 96.
     &    D0*Hr4(-1,-1,0,1) + 192.D0*Hr4(-1,-1,0,1)*x + 48.D0*Hr4(-1,0,
     &    -1,0) + 96.D0*Hr4(-1,0,-1,0)*x - 88.D0*Hr4(-1,0,0,0) - 176.D0
     &    *Hr4(-1,0,0,0)*x - 96.D0*Hr4(-1,0,0,1) - 192.D0*Hr4(-1,0,0,1)
     &    *x - 32.D0*Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)*x - 32.D0*Hr4(
     &    -1,0,1,1) - 64.D0*Hr4(-1,0,1,1)*x + 64.D0*Hr4(0,-1,-1,0) + 64.
     &    D0*Hr4(0,-1,-1,0)*x - 48.D0*Hr4(0,-1,0,0) - 128.D0*Hr4(0,-1,0
     &    ,0)*x - 32.D0*Hr4(0,-1,0,1) - 192.D0*Hr4(0,-1,0,1)*x - 16.D0*
     &    Hr4(0,0,-1,0) + 96.D0*Hr4(0,0,-1,0)*x - 32.D0*Hr4(0,0,0,0) - 
     &    64.D0*Hr4(0,0,0,0)*x - 64.D0*Hr4(0,0,0,1) - 192.D0*Hr4(0,0,0,
     &    1)*x - 96.D0*Hr4(0,0,1,0) - 128.D0*Hr4(0,0,1,0)*x - 48.D0*
     &    Hr4(0,0,1,1) - 128.D0*Hr4(0,0,1,1)*x + 8.D0*Hr4(0,1,0,0) + 
     &    176.D0*Hr4(0,1,0,0)*x - 96.D0*Hr4(0,1,1,0) + 8.D0*Hr4(0,1,1,1
     &    ) - 112.D0*Hr4(0,1,1,1)*x - 48.D0*Hr4(1,0,-1,0) + 96.D0*Hr4(1
     &    ,0,-1,0)*x + 24.D0*Hr4(1,0,0,0) - 48.D0*Hr4(1,0,0,0)*x + 96.D0
     &    *Hr4(1,0,0,1) - 192.D0*Hr4(1,0,0,1)*x + 96.D0*Hr4(1,0,1,1) - 
     &    192.D0*Hr4(1,0,1,1)*x - 16.D0*Hr4(1,1,0,0) + 32.D0*Hr4(1,1,0,
     &    0)*x + 48.D0*Hr4(1,1,0,1) - 96.D0*Hr4(1,1,0,1)*x - 48.D0*Hr4(
     &    1,1,1,0) + 96.D0*Hr4(1,1,1,0)*x + 64.D0*Hr4(1,1,1,1) - 128.D0
     &    *Hr4(1,1,1,1)*x )
      dPqg2M = dPqg2M + nf*cf**2 * (  - 1357.D0/4.D0 + 681.D0/2.D0*x
     &     - 48.D0*z4 + 160.D0*z4*x + 200.D0*z3 - 88.D0*z3*x + 236.D0*
     &    z2 - 144.D0*z2*x + 48.D0*z2*x**2 - 32.D0*Hr1(-1)*z2 - 32.D0*
     &    Hr1(-1)*z2*x - 77.D0*Hr1(0) + 397.D0*Hr1(0)*x + 104.D0*Hr1(0)
     &    *z3 - 112.D0*Hr1(0)*z3*x + 92.D0*Hr1(0)*z2 - 16.D0*Hr1(0)*z2*
     &    x - 624.D0*Hr1(1) + 658.D0*Hr1(1)*x + 112.D0*Hr1(1)*z3 - 224.D
     &    0*Hr1(1)*z3*x + 208.D0*Hr1(1)*z2 - 208.D0*Hr1(1)*z2*x - 160.D0
     &    *Hr2(-1,0) - 144.D0*Hr2(-1,0)*x + 48.D0*Hr2(-1,0)*x**2 + 64.D0
     &    *Hr2(0,-1)*z2*x + 59.D0*Hr2(0,0) + 458.D0*Hr2(0,0)*x - 48.D0*
     &    Hr2(0,0)*x**2 + 56.D0*Hr2(0,0)*z2 - 112.D0*Hr2(0,0)*z2*x - 
     &    396.D0*Hr2(0,1) + 144.D0*Hr2(0,1)*x + 64.D0*Hr2(0,1)*z2 - 64.D
     &    0*Hr2(0,1)*z2*x - 272.D0*Hr2(1,0) + 352.D0*Hr2(1,0)*x + 112.D0
     &    *Hr2(1,0)*z2 - 224.D0*Hr2(1,0)*z2*x - 232.D0*Hr2(1,1) + 288.D0
     &    *Hr2(1,1)*x + 80.D0*Hr2(1,1)*z2 - 160.D0*Hr2(1,1)*z2*x - 64.D0
     &    *Hr3(-1,-1,0) - 64.D0*Hr3(-1,-1,0)*x - 64.D0*Hr3(-1,0,0) - 64.
     &    D0*Hr3(-1,0,0)*x - 80.D0*Hr3(0,-1,0) + 160.D0*Hr3(0,-1,0)*x
     &     + 60.D0*Hr3(0,0,0) - 16.D0*Hr3(0,0,0)*x - 172.D0*Hr3(0,0,1)
     &     + 16.D0*Hr3(0,0,1)*x - 160.D0*Hr3(0,1,0) + 16.D0*Hr3(0,1,0)*
     &    x - 140.D0*Hr3(0,1,1) + 56.D0*Hr3(0,1,1)*x - 176.D0*Hr3(1,0,0
     &    ) + 176.D0*Hr3(1,0,0)*x - 176.D0*Hr3(1,0,1) + 176.D0*Hr3(1,0,
     &    1)*x - 80.D0*Hr3(1,1,0) + 80.D0*Hr3(1,1,0)*x - 84.D0*Hr3(1,1,
     &    1) + 96.D0*Hr3(1,1,1)*x + 64.D0*Hr4(-1,-1,0,0) + 128.D0*Hr4(
     &    -1,-1,0,0)*x + 32.D0*Hr4(-1,0,-1,0) + 64.D0*Hr4(-1,0,-1,0)*x
     &     - 16.D0*Hr4(-1,0,0,0) - 32.D0*Hr4(-1,0,0,0)*x + 128.D0*Hr4(0
     &    ,-1,-1,0)*x - 32.D0*Hr4(0,-1,0,0) - 128.D0*Hr4(0,-1,0,0)*x - 
     &    128.D0*Hr4(0,0,-1,0)*x + 32.D0*Hr4(0,0,0,0)*x - 56.D0*Hr4(0,0
     &    ,0,1) + 112.D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(0,0,1,0) + 128.D0*
     &    Hr4(0,0,1,0)*x - 80.D0*Hr4(0,0,1,1) + 160.D0*Hr4(0,0,1,1)*x
     &     - 48.D0*Hr4(0,1,0,0) + 32.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,
     &    0,1) + 128.D0*Hr4(0,1,0,1)*x - 32.D0*Hr4(0,1,1,0) + 64.D0*
     &    Hr4(0,1,1,0)*x - 40.D0*Hr4(0,1,1,1) + 80.D0*Hr4(0,1,1,1)*x + 
     &    32.D0*Hr4(1,0,-1,0) - 64.D0*Hr4(1,0,-1,0)*x - 48.D0*Hr4(1,0,0
     &    ,0) + 96.D0*Hr4(1,0,0,0)*x - 112.D0*Hr4(1,0,0,1) + 224.D0*
     &    Hr4(1,0,0,1)*x - 96.D0*Hr4(1,0,1,0) + 192.D0*Hr4(1,0,1,0)*x
     &     - 96.D0*Hr4(1,0,1,1) + 192.D0*Hr4(1,0,1,1)*x - 64.D0*Hr4(1,1
     &    ,0,0) + 128.D0*Hr4(1,1,0,0)*x - 80.D0*Hr4(1,1,0,1) + 160.D0*
     &    Hr4(1,1,0,1)*x - 16.D0*Hr4(1,1,1,0) + 32.D0*Hr4(1,1,1,0)*x - 
     &    32.D0*Hr4(1,1,1,1) + 64.D0*Hr4(1,1,1,1)*x )
      dPqg2M = dPqg2M + nf2*ca * ( 944.D0/9.D0 - 1054.D0/9.D0*x - 8.
     &    D0*z3 + 32.D0/9.D0*z2 + 8.D0/3.D0*z2*x + 2134.D0/27.D0*Hr1(0)
     &     + 400.D0/27.D0*Hr1(0)*x - 184.D0/27.D0*Hr1(1) + 32.D0/27.D0*
     &    Hr1(1)*x + 8.D0/3.D0*Hr1(1)*z2 - 16.D0/3.D0*Hr1(1)*z2*x + 32.D
     &    0/9.D0*Hr2(-1,0) + 112.D0/9.D0*Hr2(-1,0)*x + 44.D0*Hr2(0,0)
     &     + 272.D0/9.D0*Hr2(0,0)*x - 8.D0/3.D0*Hr2(0,1)*x - 32.D0/9.D0
     &    *Hr2(1,1) + 112.D0/9.D0*Hr2(1,1)*x + 16.D0/3.D0*Hr3(-1,0,0)
     &     + 32.D0/3.D0*Hr3(-1,0,0)*x + 32.D0/3.D0*Hr3(0,0,0) - 32.D0/3.
     &    D0*Hr3(0,0,0)*x + 8.D0/3.D0*Hr3(1,0,0) - 16.D0/3.D0*Hr3(1,0,0
     &    )*x - 8.D0/3.D0*Hr3(1,0,1) + 16.D0/3.D0*Hr3(1,0,1)*x + 8.D0/3.
     &    D0*Hr3(1,1,0) - 16.D0/3.D0*Hr3(1,1,0)*x + 8.D0/3.D0*Hr3(1,1,1
     &    ) - 16.D0/3.D0*Hr3(1,1,1)*x )
      dPqg2M = dPqg2M + nf2*cf * ( 4193.D0/18.D0 - 2113.D0/9.D0*x
     &     + 8.D0/3.D0*z3 - 16.D0/3.D0*z3*x - 32.D0/9.D0*z2 + 112.D0/9.D
     &    0*z2*x + 6434.D0/27.D0*Hr1(0) - 118.D0/27.D0*Hr1(0)*x + 112.D0
     &    /27.D0*Hr1(1) + 76.D0/27.D0*Hr1(1)*x + 1802.D0/9.D0*Hr2(0,0)
     &     + 476.D0/9.D0*Hr2(0,0)*x + 32.D0/9.D0*Hr2(0,1) - 112.D0/9.D0
     &    *Hr2(0,1)*x + 88.D0/9.D0*Hr2(1,0) - 128.D0/9.D0*Hr2(1,0)*x + 
     &    32.D0/9.D0*Hr2(1,1) - 112.D0/9.D0*Hr2(1,1)*x + 344.D0/3.D0*
     &    Hr3(0,0,0) + 80.D0/3.D0*Hr3(0,0,0)*x - 8.D0/3.D0*Hr3(0,1,1)
     &     + 16.D0/3.D0*Hr3(0,1,1)*x + 16.D0/3.D0*Hr3(1,0,0) - 32.D0/3.D
     &    0*Hr3(1,0,0)*x - 8.D0/3.D0*Hr3(1,1,1) + 16.D0/3.D0*Hr3(1,1,1)
     &    *x + 32.D0*Hr4(0,0,0,0) - 64.D0*Hr4(0,0,0,0)*x )
*
       DP2QGMA = dPqg2M
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 3-loop quark->gluon splitting function DeltaP_gq^(2)
*
       FUNCTION DP2GQMA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0 )
*
* ...Colour factors and abbreviation
*
       CF = 4./3.D0
       CA = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      dPgq2M =
     &  + cf*ca**2 * ( 7436.D0/3.D0 - 6698.D0/3.D0*x - 366.D0*z4 - 193.D
     &    0*z4*x - 1288.D0/3.D0*z3 + 1552.D0/3.D0*z3*x - 3328.D0/9.D0*
     &    z2 - 1168.D0/9.D0*z2*x - 368.D0*Hr1(-1)*z3 - 184.D0*Hr1(-1)*
     &    z3*x + 104.D0/3.D0*Hr1(-1)*z2 - 32.D0/3.D0*Hr1(-1)*z2*x - 72.D
     &    0*Hr1(-1)*z2*dx + 23996.D0/27.D0*Hr1(0) + 37298.D0/27.D0*Hr1(
     &    0)*x - 160.D0*Hr1(0)*z3 - 112.D0*Hr1(0)*z3*x - 188.D0/3.D0*
     &    Hr1(0)*z2 + 1676.D0/3.D0*Hr1(0)*z2*x - 5768.D0/27.D0*Hr1(1)
     &     + 1612.D0/27.D0*Hr1(1)*x + 112.D0*Hr1(1)*z3 - 56.D0*Hr1(1)*
     &    z3*x - 368.D0/3.D0*Hr1(1)*z2 + 484.D0/3.D0*Hr1(1)*z2*x - 24.D0
     &    *Hr1(1)*z2*dx + 416.D0*Hr2(-1,-1)*z2 + 208.D0*Hr2(-1,-1)*z2*x
     &     - 848.D0/3.D0*Hr2(-1,0) - 1384.D0/3.D0*Hr2(-1,0)*x - 24.D0*
     &    Hr2(-1,0)*dx - 320.D0*Hr2(-1,0)*z2 - 160.D0*Hr2(-1,0)*z2*x - 
     &    112.D0*Hr2(0,-1)*z2 - 216.D0*Hr2(0,-1)*z2*x + 5776.D0/9.D0*
     &    Hr2(0,0) - 9404.D0/9.D0*Hr2(0,0)*x - 184.D0*Hr2(0,0)*z2 - 52.D
     &    0*Hr2(0,0)*z2*x + 784.D0/9.D0*Hr2(0,1) + 1168.D0/9.D0*Hr2(0,1
     &    )*x - 112.D0*Hr2(0,1)*z2 - 40.D0*Hr2(0,1)*z2*x - 40.D0/9.D0*
     &    Hr2(1,0) + 1184.D0/9.D0*Hr2(1,0)*x - 64.D0*Hr2(1,0)*z2 + 32.D0
     &    *Hr2(1,0)*z2*x + 100.D0/9.D0*Hr2(1,1) + 1162.D0/9.D0*Hr2(1,1)
     &    *x - 32.D0*Hr2(1,1)*z2 + 16.D0*Hr2(1,1)*z2*x + 848.D0/3.D0*
     &    Hr3(-1,-1,0) + 640.D0/3.D0*Hr3(-1,-1,0)*x - 48.D0*Hr3(-1,-1,0
     &    )*dx + 1064.D0/3.D0*Hr3(-1,0,0) + 1096.D0/3.D0*Hr3(-1,0,0)*x
     &     + 48.D0*Hr3(-1,0,0)*dx + 320.D0/3.D0*Hr3(-1,0,1) + 352.D0/3.D
     &    0*Hr3(-1,0,1)*x + 48.D0*Hr3(-1,0,1)*dx - 24.D0*Hr3(0,-1,0) + 
     &    976.D0/3.D0*Hr3(0,-1,0)*x + 376.D0*Hr3(0,0,0) - 40.D0/3.D0*
     &    Hr3(0,0,0)*x + 116.D0/3.D0*Hr3(0,0,1) - 1676.D0/3.D0*Hr3(0,0,
     &    1)*x + 304.D0/3.D0*Hr3(0,1,0) - 1112.D0/3.D0*Hr3(0,1,0)*x - 
     &    56.D0*Hr3(0,1,1) - 140.D0*Hr3(0,1,1)*x + 980.D0/3.D0*Hr3(1,0,
     &    0) - 892.D0/3.D0*Hr3(1,0,0)*x - 56.D0/3.D0*Hr3(1,0,1) - 164.D0
     &    /3.D0*Hr3(1,0,1)*x - 56.D0/3.D0*Hr3(1,1,0) - 164.D0/3.D0*Hr3(
     &    1,1,0)*x - 440.D0/3.D0*Hr3(1,1,1) + 220.D0/3.D0*Hr3(1,1,1)*x
     &     + 192.D0*Hr4(-1,-1,-1,0) + 96.D0*Hr4(-1,-1,-1,0)*x - 384.D0*
     &    Hr4(-1,-1,0,0) - 192.D0*Hr4(-1,-1,0,0)*x - 320.D0*Hr4(-1,-1,0
     &    ,1) - 160.D0*Hr4(-1,-1,0,1)*x - 160.D0*Hr4(-1,0,-1,0) - 80.D0
     &    *Hr4(-1,0,-1,0)*x + 176.D0*Hr4(-1,0,0,0) + 88.D0*Hr4(-1,0,0,0
     &    )*x + 256.D0*Hr4(-1,0,0,1) + 128.D0*Hr4(-1,0,0,1)*x + 64.D0*
     &    Hr4(-1,0,1,0) + 32.D0*Hr4(-1,0,1,0)*x + 64.D0*Hr4(-1,0,1,1)
     &     + 32.D0*Hr4(-1,0,1,1)*x + 32.D0*Hr4(0,-1,-1,0) - 176.D0*Hr4(
     &    0,-1,-1,0)*x + 304.D0*Hr4(0,-1,0,0) + 88.D0*Hr4(0,-1,0,0)*x
     &     + 128.D0*Hr4(0,-1,0,1) + 128.D0*Hr4(0,-1,0,1)*x + 16.D0*Hr4(
     &    0,0,-1,0) - 72.D0*Hr4(0,0,-1,0)*x + 240.D0*Hr4(0,0,0,0) - 64.D
     &    0*Hr4(0,0,0,0)*x + 200.D0*Hr4(0,0,0,1) + 52.D0*Hr4(0,0,0,1)*x
     &     + 256.D0*Hr4(0,0,1,0) + 32.D0*Hr4(0,0,1,0)*x + 192.D0*Hr4(0,
     &    0,1,1) - 32.D0*Hr4(0,0,1,1)*x + 168.D0*Hr4(0,1,0,0) + 52.D0*
     &    Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,0,1) - 48.D0*Hr4(0,1,0,1)*x + 
     &    96.D0*Hr4(0,1,1,0) - 48.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1
     &    ) - 64.D0*Hr4(0,1,1,1)*x - 32.D0*Hr4(1,0,-1,0) + 16.D0*Hr4(1,
     &    0,-1,0)*x + 48.D0*Hr4(1,0,0,0) - 24.D0*Hr4(1,0,0,0)*x + 128.D0
     &    *Hr4(1,0,0,1) - 64.D0*Hr4(1,0,0,1)*x + 192.D0*Hr4(1,0,1,0) - 
     &    96.D0*Hr4(1,0,1,0)*x + 128.D0*Hr4(1,0,1,1) - 64.D0*Hr4(1,0,1,
     &    1)*x + 64.D0*Hr4(1,1,0,0) - 32.D0*Hr4(1,1,0,0)*x + 128.D0*
     &    Hr4(1,1,0,1) - 64.D0*Hr4(1,1,0,1)*x + 128.D0*Hr4(1,1,1,0) - 
     &    64.D0*Hr4(1,1,1,0)*x + 64.D0*Hr4(1,1,1,1) - 32.D0*Hr4(1,1,1,1
     &    )*x )
      dPgq2M = dPgq2M + cf**2*ca * (  - 2911.D0/6.D0 + 11273.D0/36.D0
     &    *x - 184.D0*z4 - 196.D0*z4*x + 896.D0/3.D0*z3 - 700.D0/3.D0*
     &    z3*x - 944.D0/9.D0*z2 + 1168.D0/9.D0*z2*x + 176.D0*Hr1(-1)*z3
     &     + 88.D0*Hr1(-1)*z3*x - 176.D0*Hr1(-1)*z2 - 80.D0*Hr1(-1)*z2*
     &    x - 13037.D0/27.D0*Hr1(0) + 4423.D0/27.D0*Hr1(0)*x + 128.D0*
     &    Hr1(0)*z3 - 32.D0*Hr1(0)*z3*x - 208.D0/3.D0*Hr1(0)*z2 - 64.D0/
     &    3.D0*Hr1(0)*z2*x + 1172.D0/27.D0*Hr1(1) + 1226.D0/27.D0*Hr1(1
     &    )*x + 48.D0*Hr1(1)*z3 - 24.D0*Hr1(1)*z3*x + 296.D0/3.D0*Hr1(1
     &    )*z2 - 244.D0/3.D0*Hr1(1)*z2*x - 160.D0*Hr2(-1,-1)*z2 - 80.D0
     &    *Hr2(-1,-1)*z2*x - 48.D0*Hr2(-1,0) - 8.D0*Hr2(-1,0)*x + 72.D0
     &    *Hr2(-1,0)*dx - 32.D0*Hr2(-1,0)*z2 - 16.D0*Hr2(-1,0)*z2*x + 
     &    48.D0*Hr2(0,-1)*z2*x + 730.D0/9.D0*Hr2(0,0) - 821.D0/9.D0*
     &    Hr2(0,0)*x - 32.D0*Hr2(0,0)*z2 + 512.D0/9.D0*Hr2(0,1) - 1168.D
     &    0/9.D0*Hr2(0,1)*x - 64.D0*Hr2(0,1)*z2 + 80.D0*Hr2(0,1)*z2*x
     &     + 320.D0/3.D0*Hr2(1,0) - 40.D0/3.D0*Hr2(1,0)*x + 32.D0*Hr2(1
     &    ,0)*z2 - 16.D0*Hr2(1,0)*z2*x - 124.D0/9.D0*Hr2(1,1) - 1096.D0/
     &    9.D0*Hr2(1,1)*x - 64.D0*Hr2(1,1)*z2 + 32.D0*Hr2(1,1)*z2*x - 
     &    224.D0*Hr3(-1,-1,0) - 128.D0*Hr3(-1,-1,0)*x + 96.D0*Hr3(-1,0,
     &    0) + 48.D0*Hr3(-1,0,0)*x + 64.D0*Hr3(-1,0,1) + 16.D0*Hr3(-1,0
     &    ,1)*x - 48.D0*Hr3(0,-1,0) + 72.D0*Hr3(0,-1,0)*x + 712.D0/3.D0
     &    *Hr3(0,0,0) - 704.D0/3.D0*Hr3(0,0,0)*x + 64.D0/3.D0*Hr3(0,0,1
     &    ) + 64.D0/3.D0*Hr3(0,0,1)*x - 80.D0/3.D0*Hr3(0,1,0) + 16.D0/3.
     &    D0*Hr3(0,1,0)*x - 64.D0/3.D0*Hr3(0,1,1) + 344.D0/3.D0*Hr3(0,1
     &    ,1)*x - 80.D0*Hr3(1,0,0) + 24.D0*Hr3(1,0,0)*x + 40.D0/3.D0*
     &    Hr3(1,0,1) + 52.D0/3.D0*Hr3(1,0,1)*x - 280.D0/3.D0*Hr3(1,1,0)
     &     + 284.D0/3.D0*Hr3(1,1,0)*x + 584.D0/3.D0*Hr3(1,1,1) - 184.D0/
     &    3.D0*Hr3(1,1,1)*x - 192.D0*Hr4(-1,-1,-1,0) - 96.D0*Hr4(-1,-1,
     &    -1,0)*x + 128.D0*Hr4(-1,-1,0,0) + 64.D0*Hr4(-1,-1,0,0)*x + 64.
     &    D0*Hr4(-1,-1,0,1) + 32.D0*Hr4(-1,-1,0,1)*x + 96.D0*Hr4(-1,0,
     &    -1,0) + 48.D0*Hr4(-1,0,-1,0)*x + 48.D0*Hr4(-1,0,0,0) + 24.D0*
     &    Hr4(-1,0,0,0)*x - 64.D0*Hr4(-1,0,1,1) - 32.D0*Hr4(-1,0,1,1)*x
     &     + 96.D0*Hr4(0,-1,-1,0)*x - 48.D0*Hr4(0,-1,0,0)*x + 32.D0*
     &    Hr4(0,0,-1,0) - 112.D0*Hr4(0,0,-1,0)*x + 128.D0*Hr4(0,0,0,0)
     &     + 32.D0*Hr4(0,0,0,0)*x + 64.D0*Hr4(0,0,0,1) + 64.D0*Hr4(0,0,
     &    1,0) - 32.D0*Hr4(0,0,1,0)*x - 16.D0*Hr4(0,0,1,1) - 56.D0*Hr4(
     &    0,0,1,1)*x + 128.D0*Hr4(0,1,0,0) - 112.D0*Hr4(0,1,0,0)*x + 64.
     &    D0*Hr4(0,1,0,1) - 32.D0*Hr4(0,1,0,1)*x + 32.D0*Hr4(0,1,1,0)
     &     - 16.D0*Hr4(0,1,1,0)*x - 16.D0*Hr4(0,1,1,1) + 56.D0*Hr4(0,1,
     &    1,1)*x + 160.D0*Hr4(1,0,-1,0) - 80.D0*Hr4(1,0,-1,0)*x + 80.D0
     &    *Hr4(1,0,0,0) - 40.D0*Hr4(1,0,0,0)*x - 64.D0*Hr4(1,0,1,1) + 
     &    32.D0*Hr4(1,0,1,1)*x + 160.D0*Hr4(1,1,0,0) - 80.D0*Hr4(1,1,0,
     &    0)*x - 32.D0*Hr4(1,1,0,1) + 16.D0*Hr4(1,1,0,1)*x - 96.D0*Hr4(
     &    1,1,1,0) + 48.D0*Hr4(1,1,1,0)*x - 128.D0*Hr4(1,1,1,1) + 64.D0
     &    *Hr4(1,1,1,1)*x )
      dPgq2M = dPgq2M + cf**3 * ( 2331.D0/2.D0 - 4547.D0/4.D0*x + 60.D
     &    0*z4 + 186.D0*z4*x - 416.D0*z3 + 168.D0*z3*x - 100.D0*z2 - 92.
     &    D0*z2*x + 64.D0*Hr1(-1)*z2 + 64.D0*Hr1(-1)*z2*x + 389.D0*Hr1(
     &    0) + 721.D0*Hr1(0)*x - 96.D0*Hr1(0)*z3 + 96.D0*Hr1(0)*z3*x - 
     &    4.D0*Hr1(0)*z2*x + 64.D0*Hr1(1) - 46.D0*Hr1(1)*x - 256.D0*
     &    Hr1(1)*z3 + 128.D0*Hr1(1)*z3*x - 32.D0*Hr1(1)*z2 + 8.D0*Hr1(1
     &    )*z2*x - 208.D0*Hr2(-1,0) - 192.D0*Hr2(-1,0)*x - 48.D0*Hr2(-1
     &    ,0)*dx + 64.D0*Hr2(-1,0)*z2 + 32.D0*Hr2(-1,0)*z2*x - 32.D0*
     &    Hr2(0,-1)*z2*x - 78.D0*Hr2(0,0) - 93.D0*Hr2(0,0)*x - 48.D0*
     &    Hr2(0,0)*z2 + 24.D0*Hr2(0,0)*z2*x - 108.D0*Hr2(0,1) + 92.D0*
     &    Hr2(0,1)*x + 32.D0*Hr2(0,1)*z2 - 48.D0*Hr2(0,1)*z2*x - 160.D0
     &    *Hr2(1,0) + 64.D0*Hr2(1,0)*x - 64.D0*Hr2(1,0)*z2 + 32.D0*Hr2(
     &    1,0)*z2*x - 16.D0*Hr2(1,1) + 14.D0*Hr2(1,1)*x + 96.D0*Hr2(1,1
     &    )*z2 - 48.D0*Hr2(1,1)*z2*x + 128.D0*Hr3(-1,-1,0) + 128.D0*
     &    Hr3(-1,-1,0)*x + 32.D0*Hr3(-1,0,0) + 32.D0*Hr3(-1,0,0)*x - 32.
     &    D0*Hr3(0,-1,0) + 16.D0*Hr3(0,-1,0)*x - 184.D0*Hr3(0,0,0) - 24.
     &    D0*Hr3(0,0,0)*x - 32.D0*Hr3(0,0,1) + 4.D0*Hr3(0,0,1)*x + 16.D0
     &    *Hr3(0,1,0)*x + 32.D0*Hr3(0,1,1) + 28.D0*Hr3(0,1,1)*x + 48.D0
     &    *Hr3(1,0,0) - 12.D0*Hr3(1,0,0)*x - 32.D0*Hr3(1,0,1) + 56.D0*
     &    Hr3(1,0,1)*x + 64.D0*Hr3(1,1,0) - 16.D0*Hr3(1,1,0)*x - 48.D0*
     &    Hr3(1,1,1) - 12.D0*Hr3(1,1,1)*x - 128.D0*Hr4(-1,-1,0,0) - 64.D
     &    0*Hr4(-1,-1,0,0)*x - 64.D0*Hr4(-1,0,-1,0) - 32.D0*Hr4(-1,0,-1
     &    ,0)*x + 32.D0*Hr4(-1,0,0,0) + 16.D0*Hr4(-1,0,0,0)*x - 64.D0*
     &    Hr4(0,-1,-1,0)*x + 64.D0*Hr4(0,-1,0,0) + 64.D0*Hr4(0,-1,0,0)*
     &    x + 128.D0*Hr4(0,0,-1,0)*x - 64.D0*Hr4(0,0,0,0) - 16.D0*Hr4(0
     &    ,0,0,0)*x + 48.D0*Hr4(0,0,0,1) - 24.D0*Hr4(0,0,0,1)*x - 48.D0
     &    *Hr4(0,0,1,1) + 24.D0*Hr4(0,0,1,1)*x - 16.D0*Hr4(0,1,0,0) + 
     &    40.D0*Hr4(0,1,0,0)*x - 32.D0*Hr4(0,1,0,1) + 16.D0*Hr4(0,1,0,1
     &    )*x - 16.D0*Hr4(0,1,1,1) + 8.D0*Hr4(0,1,1,1)*x - 192.D0*Hr4(1
     &    ,0,-1,0) + 96.D0*Hr4(1,0,-1,0)*x - 64.D0*Hr4(1,0,1,0) + 32.D0
     &    *Hr4(1,0,1,0)*x - 64.D0*Hr4(1,0,1,1) + 32.D0*Hr4(1,0,1,1)*x
     &     - 96.D0*Hr4(1,1,0,0) + 48.D0*Hr4(1,1,0,0)*x - 96.D0*Hr4(1,1,
     &    0,1) + 48.D0*Hr4(1,1,0,1)*x - 32.D0*Hr4(1,1,1,0) + 16.D0*Hr4(
     &    1,1,1,0)*x + 64.D0*Hr4(1,1,1,1) - 32.D0*Hr4(1,1,1,1)*x )
      dPgq2M = dPgq2M + nf*cf*ca * ( 246.D0 - 2572.D0/9.D0*x - 368.D0/
     &    3.D0*z3 + 224.D0/3.D0*z3*x - 464.D0/9.D0*z2 + 364.D0/9.D0*z2*
     &    x - 128.D0/3.D0*Hr1(-1)*z2 - 64.D0/3.D0*Hr1(-1)*z2*x + 1552.D0
     &    /27.D0*Hr1(0) + 6286.D0/27.D0*Hr1(0)*x - 160.D0/3.D0*Hr1(0)*
     &    z2 - 32.D0/3.D0*Hr1(0)*z2*x + 728.D0/27.D0*Hr1(1) + 944.D0/27.
     &    D0*Hr1(1)*x - 16.D0/3.D0*Hr1(1)*z2 + 8.D0/3.D0*Hr1(1)*z2*x - 
     &    160.D0/3.D0*Hr2(-1,0) - 128.D0/3.D0*Hr2(-1,0)*x + 16.D0*Hr2(
     &    -1,0)*dx - 328.D0/9.D0*Hr2(0,0) - 592.D0/9.D0*Hr2(0,0)*x - 16.
     &    D0/9.D0*Hr2(0,1) - 364.D0/9.D0*Hr2(0,1)*x - 80.D0/9.D0*Hr2(1,
     &    0) - 80.D0/9.D0*Hr2(1,0)*x - 640.D0/9.D0*Hr2(1,1) + 296.D0/9.D
     &    0*Hr2(1,1)*x - 128.D0/3.D0*Hr3(-1,-1,0) - 64.D0/3.D0*Hr3(-1,
     &    -1,0)*x + 64.D0/3.D0*Hr3(-1,0,0) + 32.D0/3.D0*Hr3(-1,0,0)*x
     &     + 64.D0/3.D0*Hr3(-1,0,1) + 32.D0/3.D0*Hr3(-1,0,1)*x - 32.D0*
     &    Hr3(0,-1,0) + 80.D0/3.D0*Hr3(0,-1,0)*x + 16.D0/3.D0*Hr3(0,0,0
     &    )*x + 64.D0/3.D0*Hr3(0,0,1) + 32.D0/3.D0*Hr3(0,0,1)*x + 32.D0/
     &    3.D0*Hr3(0,1,0) - 16.D0/3.D0*Hr3(0,1,0)*x + 16.D0*Hr3(0,1,1)
     &     - 24.D0*Hr3(0,1,1)*x - 32.D0/3.D0*Hr3(1,0,0) + 16.D0/3.D0*
     &    Hr3(1,0,0)*x + 80.D0/3.D0*Hr3(1,0,1) - 40.D0/3.D0*Hr3(1,0,1)*
     &    x + 80.D0/3.D0*Hr3(1,1,0) - 40.D0/3.D0*Hr3(1,1,0)*x + 80.D0/3.
     &    D0*Hr3(1,1,1) - 40.D0/3.D0*Hr3(1,1,1)*x )
      dPgq2M = dPgq2M + nf*cf**2 * (  - 1733.D0/3.D0 + 10043.D0/18.D0
     &    *x + 496.D0/3.D0*z3 - 248.D0/3.D0*z3*x + 704.D0/9.D0*z2 + 32.D
     &    0/9.D0*z2*x - 6310.D0/27.D0*Hr1(0) - 7786.D0/27.D0*Hr1(0)*x
     &     + 160.D0/3.D0*Hr1(0)*z2 + 16.D0/3.D0*Hr1(0)*z2*x - 248.D0/27.
     &    D0*Hr1(1) - 248.D0/27.D0*Hr1(1)*x - 32.D0/3.D0*Hr1(1)*z2 + 16.
     &    D0/3.D0*Hr1(1)*z2*x + 64.D0*Hr2(-1,0) + 80.D0*Hr2(-1,0)*x - 
     &    16.D0*Hr2(-1,0)*dx - 1348.D0/9.D0*Hr2(0,0) + 914.D0/9.D0*Hr2(
     &    0,0)*x - 128.D0/9.D0*Hr2(0,1) - 32.D0/9.D0*Hr2(0,1)*x - 32.D0/
     &    3.D0*Hr2(1,0) - 8.D0/3.D0*Hr2(1,0)*x + 328.D0/9.D0*Hr2(1,1)
     &     - 32.D0/9.D0*Hr2(1,1)*x + 64.D0*Hr3(0,-1,0) - 32.D0*Hr3(0,-1
     &    ,0)*x - 400.D0/3.D0*Hr3(0,0,0) - 232.D0/3.D0*Hr3(0,0,0)*x + 
     &    32.D0/3.D0*Hr3(0,0,1) - 16.D0/3.D0*Hr3(0,0,1)*x + 32.D0/3.D0*
     &    Hr3(0,1,0) - 16.D0/3.D0*Hr3(0,1,0)*x + 16.D0/3.D0*Hr3(0,1,1)
     &     - 8.D0/3.D0*Hr3(0,1,1)*x + 16.D0*Hr3(1,0,0) - 8.D0*Hr3(1,0,0
     &    )*x + 32.D0/3.D0*Hr3(1,0,1) - 16.D0/3.D0*Hr3(1,0,1)*x + 64.D0/
     &    3.D0*Hr3(1,1,0) - 32.D0/3.D0*Hr3(1,1,0)*x - 80.D0/3.D0*Hr3(1,
     &    1,1) + 40.D0/3.D0*Hr3(1,1,1)*x - 64.D0*Hr4(0,0,0,0) + 32.D0*
     &    Hr4(0,0,0,0)*x )
      dPgq2M = dPgq2M + nf2*cf * (  - 16.D0/3.D0 + 40.D0/9.D0*x - 
     &    32.D0/9.D0*Hr1(1) - 8.D0/9.D0*Hr1(1)*x + 16.D0/3.D0*Hr2(1,1)
     &     - 8.D0/3.D0*Hr2(1,1)*x )
*
       DP2GQMA = dPgq2M
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..3-loop gluon-gluon splitting function DeltaP_gg^(2), regular part
*
       FUNCTION DP2GGMA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...The soft coefficient for use in DP2GGB and DP2GGC
*
       COMMON / P2GSOFT / A3G
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      dPgg2M =
     &  + ca**3 * ( 46102.D0/9.D0 - 47572.D0/9.D0*x - 576.D0*z4 - 680.D0
     &    *z4*x - 220.D0*dp*z4 + 490.D0/3.D0*dm - 12.D0*dm*z4 - 2320.D0/
     &    3.D0*z3 + 2792.D0/3.D0*z3*x + 440.D0/3.D0*z3*x**2 + 176.D0/3.D
     &    0*z3*dm - 9136.D0/9.D0*z2 + 304.D0*z2*x + 1072.D0/9.D0*z2*dp
     &     - 1072.D0/9.D0*z2*dm - 192.D0*Hr1(-1)*z3 - 384.D0*Hr1(-1)*z3
     &    *x - 192.D0*Hr1(-1)*z3*dp - 200.D0*Hr1(-1)*z2 - 200.D0*Hr1(-1
     &    )*z2*x - 88.D0*Hr1(-1)*z2*x**2 - 88.D0*Hr1(-1)*z2*dx + 49322.D
     &    0/27.D0*Hr1(0) + 79994.D0/27.D0*Hr1(0)*x + 8.D0/3.D0*Hr1(0)*
     &    dm - 160.D0*Hr1(0)*z3 + 80.D0*Hr1(0)*z3*dp - 112.D0*Hr1(0)*z3
     &    *dm - 1064.D0/3.D0*Hr1(0)*z2 + 3136.D0/3.D0*Hr1(0)*z2*x + 352.
     &    D0/3.D0*Hr1(0)*z2*x**2 + 88.D0/3.D0*Hr1(0)*z2*dp + 8.D0/9.D0*
     &    Hr1(1) - 8.D0/9.D0*Hr1(1)*x - 96.D0*Hr1(1)*z3 + 192.D0*Hr1(1)
     &    *z3*x - 96.D0*Hr1(1)*z3*dm - 168.D0*Hr1(1)*z2 + 168.D0*Hr1(1)
     &    *z2*x + 88.D0/3.D0*Hr1(1)*z2*x**2 - 88.D0/3.D0*Hr1(1)*z2*dx
     &     + 256.D0*Hr2(-1,-1)*z2 + 512.D0*Hr2(-1,-1)*z2*x + 256.D0*
     &    Hr2(-1,-1)*z2*dp - 8176.D0/9.D0*Hr2(-1,0) - 6032.D0/9.D0*Hr2(
     &    -1,0)*x + 2144.D0/9.D0*Hr2(-1,0)*dp - 288.D0*Hr2(-1,0)*z2 - 
     &    576.D0*Hr2(-1,0)*z2*x - 288.D0*Hr2(-1,0)*z2*dp - 96.D0*Hr2(0,
     &    -1)*z2 - 768.D0*Hr2(0,-1)*z2*x - 256.D0*Hr2(0,-1)*z2*dp + 96.D
     &    0*Hr2(0,-1)*z2*dm + 4076.D0/3.D0*Hr2(0,0) - 22156.D0/9.D0*
     &    Hr2(0,0)*x - 1072.D0/9.D0*Hr2(0,0)*dp + 1072.D0/9.D0*Hr2(0,0)
     &    *dm - 352.D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x + 128.D0*Hr2(0
     &    ,0)*z2*dp - 128.D0*Hr2(0,0)*z2*dm + 320.D0/3.D0*Hr2(0,1) - 
     &    304.D0*Hr2(0,1)*x + 2144.D0/9.D0*Hr2(0,1)*dm - 160.D0*Hr2(0,1
     &    )*z2 - 32.D0*Hr2(0,1)*z2*dp - 64.D0*Hr2(0,1)*z2*dm + 776.D0/9.
     &    D0*Hr2(1,0) - 2920.D0/9.D0*Hr2(1,0)*x + 2144.D0/9.D0*Hr2(1,0)
     &    *dm - 96.D0*Hr2(1,0)*z2 + 192.D0*Hr2(1,0)*z2*x - 96.D0*Hr2(1,
     &    0)*z2*dm + 336.D0*Hr3(-1,-1,0) + 336.D0*Hr3(-1,-1,0)*x - 176.D
     &    0/3.D0*Hr3(-1,-1,0)*x**2 - 176.D0/3.D0*Hr3(-1,-1,0)*dx + 1040.
     &    D0*Hr3(-1,0,0) + 1040.D0*Hr3(-1,0,0)*x + 176.D0/3.D0*Hr3(-1,0
     &    ,0)*x**2 + 176.D0/3.D0*Hr3(-1,0,0)*dx + 368.D0*Hr3(-1,0,1) + 
     &    368.D0*Hr3(-1,0,1)*x + 176.D0/3.D0*Hr3(-1,0,1)*x**2 + 176.D0/
     &    3.D0*Hr3(-1,0,1)*dx - 112.D0*Hr3(0,-1,0) + 2224.D0/3.D0*Hr3(0
     &    ,-1,0)*x + 176.D0/3.D0*Hr3(0,-1,0)*x**2 + 176.D0/3.D0*Hr3(0,
     &    -1,0)*dm + 2528.D0/3.D0*Hr3(0,0,0) - 464.D0*Hr3(0,0,0)*x - 
     &    176.D0/3.D0*Hr3(0,0,0)*x**2 + 728.D0/3.D0*Hr3(0,0,1) - 3136.D0
     &    /3.D0*Hr3(0,0,1)*x - 176.D0/3.D0*Hr3(0,0,1)*x**2 + 88.D0/3.D0
     &    *Hr3(0,0,1)*dm + 1232.D0/3.D0*Hr3(0,1,0) - 1840.D0/3.D0*Hr3(0
     &    ,1,0)*x + 1864.D0/3.D0*Hr3(1,0,0) - 1952.D0/3.D0*Hr3(1,0,0)*x
     &     + 88.D0/3.D0*Hr3(1,0,0)*dm - 384.D0*Hr4(-1,-1,0,0) - 768.D0*
     &    Hr4(-1,-1,0,0)*x - 384.D0*Hr4(-1,-1,0,0)*dp - 256.D0*Hr4(-1,
     &    -1,0,1) - 512.D0*Hr4(-1,-1,0,1)*x - 256.D0*Hr4(-1,-1,0,1)*dp
     &     - 128.D0*Hr4(-1,0,-1,0) - 256.D0*Hr4(-1,0,-1,0)*x - 128.D0*
     &    Hr4(-1,0,-1,0)*dp + 256.D0*Hr4(-1,0,0,0) + 512.D0*Hr4(-1,0,0,
     &    0)*x + 256.D0*Hr4(-1,0,0,0)*dp + 256.D0*Hr4(-1,0,0,1) + 512.D0
     &    *Hr4(-1,0,0,1)*x + 256.D0*Hr4(-1,0,0,1)*dp + 64.D0*Hr4(-1,0,1
     &    ,0) + 128.D0*Hr4(-1,0,1,0)*x + 64.D0*Hr4(-1,0,1,0)*dp + 64.D0
     &    *Hr4(0,-1,-1,0) - 512.D0*Hr4(0,-1,-1,0)*x - 128.D0*Hr4(0,-1,
     &    -1,0)*dp + 64.D0*Hr4(0,-1,-1,0)*dm + 416.D0*Hr4(0,-1,0,0) + 
     &    512.D0*Hr4(0,-1,0,0)*x + 288.D0*Hr4(0,-1,0,0)*dp - 64.D0*Hr4(
     &    0,-1,0,0)*dm + 128.D0*Hr4(0,-1,0,1) + 512.D0*Hr4(0,-1,0,1)*x
     &     + 192.D0*Hr4(0,-1,0,1)*dp - 64.D0*Hr4(0,-1,0,1)*dm + 64.D0*
     &    Hr4(0,0,-1,0) - 64.D0*Hr4(0,0,-1,0)*x + 64.D0*Hr4(0,0,-1,0)*
     &    dp - 64.D0*Hr4(0,0,-1,0)*dm + 448.D0*Hr4(0,0,0,0) - 256.D0*
     &    Hr4(0,0,0,0)*x - 64.D0*Hr4(0,0,0,0)*dp + 64.D0*Hr4(0,0,0,0)*
     &    dm + 416.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 128.D0*Hr4(
     &    0,0,0,1)*dp + 128.D0*Hr4(0,0,0,1)*dm + 384.D0*Hr4(0,0,1,0) - 
     &    128.D0*Hr4(0,0,1,0)*x - 32.D0*Hr4(0,0,1,0)*dp + 160.D0*Hr4(0,
     &    0,1,0)*dm + 128.D0*Hr4(0,0,1,1) - 256.D0*Hr4(0,0,1,1)*x + 128.
     &    D0*Hr4(0,0,1,1)*dm + 320.D0*Hr4(0,1,0,0) - 160.D0*Hr4(0,1,0,0
     &    )*x + 160.D0*Hr4(0,1,0,0)*dm + 128.D0*Hr4(0,1,0,1) - 256.D0*
     &    Hr4(0,1,0,1)*x + 128.D0*Hr4(0,1,0,1)*dm + 128.D0*Hr4(0,1,1,0)
     &     - 256.D0*Hr4(0,1,1,0)*x + 128.D0*Hr4(0,1,1,0)*dm - 64.D0*
     &    Hr4(1,0,-1,0) + 128.D0*Hr4(1,0,-1,0)*x - 64.D0*Hr4(1,0,-1,0)*
     &    dm + 128.D0*Hr4(1,0,0,0) - 256.D0*Hr4(1,0,0,0)*x + 128.D0*
     &    Hr4(1,0,0,0)*dm + 128.D0*Hr4(1,0,0,1) - 256.D0*Hr4(1,0,0,1)*x
     &     + 128.D0*Hr4(1,0,0,1)*dm + 128.D0*Hr4(1,0,1,0) - 256.D0*Hr4(
     &    1,0,1,0)*x + 128.D0*Hr4(1,0,1,0)*dm + 128.D0*Hr4(1,1,0,0) - 
     &    256.D0*Hr4(1,1,0,0)*x + 128.D0*Hr4(1,1,0,0)*dm )
      dPgg2M = dPgg2M + nf*ca**2 * ( 23740.D0/27.D0 - 22904.D0/27.D0*
     &    x + 78.D0*z4 + 138.D0*z4*x - 836.D0/27.D0*dm - 752.D0/3.D0*z3
     &     + 496.D0/3.D0*z3*x + 80.D0/3.D0*z3*x**2 - 128.D0/3.D0*z3*dm
     &     - 1996.D0/9.D0*z2 - 1844.D0/9.D0*z2*x + 16.D0*z2*x**2 - 160.D
     &    0/9.D0*z2*dp + 160.D0/9.D0*z2*dm + 56.D0*Hr1(-1)*z2 + 56.D0*
     &    Hr1(-1)*z2*x - 16.D0*Hr1(-1)*z2*x**2 - 16.D0*Hr1(-1)*z2*dx + 
     &    4772.D0/27.D0*Hr1(0) + 15362.D0/27.D0*Hr1(0)*x - 8.D0/3.D0*
     &    Hr1(0)*dm - 96.D0*Hr1(0)*z3 - 220.D0/3.D0*Hr1(0)*z2 + 212.D0/
     &    3.D0*Hr1(0)*z2*x + 64.D0/3.D0*Hr1(0)*z2*x**2 - 16.D0/3.D0*
     &    Hr1(0)*z2*dp + 2174.D0/9.D0*Hr1(1) - 2174.D0/9.D0*Hr1(1)*x - 
     &    88.D0*Hr1(1)*z2 + 88.D0*Hr1(1)*z2*x + 16.D0/3.D0*Hr1(1)*z2*
     &    x**2 - 16.D0/3.D0*Hr1(1)*z2*dx - 1688.D0/9.D0*Hr2(-1,0) - 
     &    2008.D0/9.D0*Hr2(-1,0)*x + 16.D0*Hr2(-1,0)*x**2 + 16.D0*Hr2(
     &    -1,0)*dx - 320.D0/9.D0*Hr2(-1,0)*dp + 48.D0*Hr2(0,-1)*z2 - 48.
     &    D0*Hr2(0,-1)*z2*x - 584.D0/9.D0*Hr2(0,0) - 268.D0/9.D0*Hr2(0,
     &    0)*x - 16.D0*Hr2(0,0)*x**2 + 160.D0/9.D0*Hr2(0,0)*dp - 160.D0/
     &    9.D0*Hr2(0,0)*dm - 40.D0*Hr2(0,0)*z2 - 24.D0*Hr2(0,0)*z2*x + 
     &    308.D0/9.D0*Hr2(0,1) + 1844.D0/9.D0*Hr2(0,1)*x - 320.D0/9.D0*
     &    Hr2(0,1)*dm - 48.D0*Hr2(0,1)*z2 - 48.D0*Hr2(0,1)*z2*x - 608.D0
     &    /9.D0*Hr2(1,0) + 928.D0/9.D0*Hr2(1,0)*x - 320.D0/9.D0*Hr2(1,0
     &    )*dm + 176.D0*Hr3(-1,-1,0) + 176.D0*Hr3(-1,-1,0)*x - 32.D0/3.D
     &    0*Hr3(-1,-1,0)*x**2 - 32.D0/3.D0*Hr3(-1,-1,0)*dx - 72.D0*Hr3(
     &    -1,0,0) - 72.D0*Hr3(-1,0,0)*x + 32.D0/3.D0*Hr3(-1,0,0)*x**2
     &     + 32.D0/3.D0*Hr3(-1,0,0)*dx + 32.D0*Hr3(-1,0,1) + 32.D0*Hr3(
     &    -1,0,1)*x + 32.D0/3.D0*Hr3(-1,0,1)*x**2 + 32.D0/3.D0*Hr3(-1,0
     &    ,1)*dx - 72.D0*Hr3(0,-1,0) - 280.D0/3.D0*Hr3(0,-1,0)*x + 32.D0
     &    /3.D0*Hr3(0,-1,0)*x**2 - 32.D0/3.D0*Hr3(0,-1,0)*dm - 8.D0/3.D0
     &    *Hr3(0,0,0) + 32.D0*Hr3(0,0,0)*x - 32.D0/3.D0*Hr3(0,0,0)*x**2
     &     + 4.D0/3.D0*Hr3(0,0,1) - 212.D0/3.D0*Hr3(0,0,1)*x - 32.D0/3.D
     &    0*Hr3(0,0,1)*x**2 - 16.D0/3.D0*Hr3(0,0,1)*dm - 32.D0/3.D0*
     &    Hr3(0,1,0) - 32.D0/3.D0*Hr3(0,1,0)*x + 116.D0/3.D0*Hr3(1,0,0)
     &     - 100.D0/3.D0*Hr3(1,0,0)*x - 16.D0/3.D0*Hr3(1,0,0)*dm + 96.D0
     &    *Hr4(0,-1,-1,0) - 96.D0*Hr4(0,-1,-1,0)*x - 48.D0*Hr4(0,-1,0,0
     &    ) + 48.D0*Hr4(0,-1,0,0)*x - 16.D0*Hr4(0,0,-1,0) + 80.D0*Hr4(0
     &    ,0,-1,0)*x + 16.D0*Hr4(0,0,0,0) + 24.D0*Hr4(0,0,0,1) + 24.D0*
     &    Hr4(0,0,0,1)*x + 24.D0*Hr4(0,1,0,0) + 24.D0*Hr4(0,1,0,0)*x )
      dPgg2M = dPgg2M + nf*cf*ca * (  - 61046.D0/27.D0 + 62036.D0/27.D
     &    0*x - 172.D0*z4 - 332.D0*z4*x - 110.D0/3.D0*dm + 1096.D0/3.D0
     &    *z3 + 112.D0/3.D0*z3*x - 160.D0/3.D0*z3*x**2 + 32.D0*z3*dm + 
     &    3392.D0/9.D0*z2 + 1364.D0/9.D0*z2*x - 48.D0*z2*x**2 - 176.D0*
     &    Hr1(-1)*z2 - 176.D0*Hr1(-1)*z2*x + 32.D0*Hr1(-1)*z2*x**2 + 32.
     &    D0*Hr1(-1)*z2*dx - 33452.D0/27.D0*Hr1(0) - 13448.D0/27.D0*
     &    Hr1(0)*x + 144.D0*Hr1(0)*z3 - 16.D0*Hr1(0)*z3*x + 448.D0/3.D0
     &    *Hr1(0)*z2 - 344.D0/3.D0*Hr1(0)*z2*x - 128.D0/3.D0*Hr1(0)*z2*
     &    x**2 - 4508.D0/9.D0*Hr1(1) + 4508.D0/9.D0*Hr1(1)*x + 240.D0*
     &    Hr1(1)*z2 - 240.D0*Hr1(1)*z2*x - 32.D0/3.D0*Hr1(1)*z2*x**2 + 
     &    32.D0/3.D0*Hr1(1)*z2*dx + 488.D0/3.D0*Hr2(-1,0) + 488.D0/3.D0
     &    *Hr2(-1,0)*x - 48.D0*Hr2(-1,0)*x**2 - 48.D0*Hr2(-1,0)*dx - 
     &    128.D0*Hr2(0,-1)*z2 + 128.D0*Hr2(0,-1)*z2*x - 6892.D0/9.D0*
     &    Hr2(0,0) + 2768.D0/9.D0*Hr2(0,0)*x + 48.D0*Hr2(0,0)*x**2 + 96.
     &    D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x - 1928.D0/9.D0*Hr2(0,1)
     &     - 1364.D0/9.D0*Hr2(0,1)*x + 128.D0*Hr2(0,1)*z2 + 128.D0*Hr2(
     &    0,1)*z2*x - 208.D0/3.D0*Hr2(1,0) + 208.D0/3.D0*Hr2(1,0)*x - 
     &    260.D0/3.D0*Hr2(1,1) + 260.D0/3.D0*Hr2(1,1)*x - 480.D0*Hr3(-1
     &    ,-1,0) - 480.D0*Hr3(-1,-1,0)*x + 64.D0/3.D0*Hr3(-1,-1,0)*x**2
     &     + 64.D0/3.D0*Hr3(-1,-1,0)*dx + 48.D0*Hr3(-1,0,0) + 48.D0*
     &    Hr3(-1,0,0)*x - 64.D0/3.D0*Hr3(-1,0,0)*x**2 - 64.D0/3.D0*Hr3(
     &    -1,0,0)*dx - 64.D0*Hr3(-1,0,1) - 64.D0*Hr3(-1,0,1)*x - 64.D0/
     &    3.D0*Hr3(-1,0,1)*x**2 - 64.D0/3.D0*Hr3(-1,0,1)*dx + 64.D0*
     &    Hr3(0,-1,0) + 256.D0*Hr3(0,-1,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*
     &    x**2 - 1448.D0/3.D0*Hr3(0,0,0) - 704.D0/3.D0*Hr3(0,0,0)*x + 
     &    64.D0/3.D0*Hr3(0,0,0)*x**2 - 256.D0/3.D0*Hr3(0,0,1) + 344.D0/
     &    3.D0*Hr3(0,0,1)*x + 64.D0/3.D0*Hr3(0,0,1)*x**2 - 304.D0/3.D0*
     &    Hr3(0,1,0) + 296.D0/3.D0*Hr3(0,1,0)*x - 152.D0/3.D0*Hr3(0,1,1
     &    ) + 88.D0/3.D0*Hr3(0,1,1)*x - 232.D0*Hr3(1,0,0) + 232.D0*Hr3(
     &    1,0,0)*x - 80.D0*Hr3(1,1,0) + 80.D0*Hr3(1,1,0)*x - 80.D0*Hr3(
     &    1,1,1) + 80.D0*Hr3(1,1,1)*x - 256.D0*Hr4(0,-1,-1,0) + 256.D0*
     &    Hr4(0,-1,-1,0)*x + 64.D0*Hr4(0,-1,0,0) - 64.D0*Hr4(0,-1,0,0)*
     &    x - 128.D0*Hr4(0,0,-1,0)*x - 192.D0*Hr4(0,0,0,0) + 128.D0*
     &    Hr4(0,0,0,0)*x - 96.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 
     &    64.D0*Hr4(0,0,1,0) - 64.D0*Hr4(0,0,1,0)*x - 16.D0*Hr4(0,0,1,1
     &    ) - 16.D0*Hr4(0,0,1,1)*x - 112.D0*Hr4(0,1,0,0) - 112.D0*Hr4(0
     &    ,1,0,0)*x - 32.D0*Hr4(0,1,1,0) - 32.D0*Hr4(0,1,1,0)*x - 32.D0
     &    *Hr4(0,1,1,1) - 32.D0*Hr4(0,1,1,1)*x )
      dPgg2M = dPgg2M + nf*cf**2 * ( 64.D0 - 64.D0*x + 180.D0*z4 + 
     &    260.D0*z4*x - 80.D0*z3 - 336.D0*z3*x + 64.D0*z2 - 76.D0*z2*x
     &     + 32.D0*z2*x**2 + 128.D0*Hr1(-1)*z2 + 128.D0*Hr1(-1)*z2*x - 
     &    100.D0*Hr1(0) + 40.D0*Hr1(0)*x - 16.D0*Hr1(0)*z3 + 112.D0*
     &    Hr1(0)*z3*x + 64.D0*Hr1(0)*z2 - 16.D0*Hr1(0)*z2*x + 164.D0*
     &    Hr1(1) - 164.D0*Hr1(1)*x - 128.D0*Hr1(1)*z2 + 128.D0*Hr1(1)*
     &    z2*x + 80.D0*Hr2(-1,0) + 80.D0*Hr2(-1,0)*x + 32.D0*Hr2(-1,0)*
     &    x**2 + 32.D0*Hr2(-1,0)*dx + 64.D0*Hr2(0,-1)*z2 - 64.D0*Hr2(0,
     &    -1)*z2*x - 184.D0*Hr2(0,0) - 12.D0*Hr2(0,0)*x - 32.D0*Hr2(0,0
     &    )*x**2 + 32.D0*Hr2(0,0)*z2 + 32.D0*Hr2(0,0)*z2*x + 16.D0*Hr2(
     &    0,1) + 76.D0*Hr2(0,1)*x - 64.D0*Hr2(0,1)*z2 - 64.D0*Hr2(0,1)*
     &    z2*x - 56.D0*Hr2(1,0) + 56.D0*Hr2(1,0)*x + 52.D0*Hr2(1,1) - 
     &    52.D0*Hr2(1,1)*x + 256.D0*Hr3(-1,-1,0) + 256.D0*Hr3(-1,-1,0)*
     &    x - 128.D0*Hr3(-1,0,0) - 128.D0*Hr3(-1,0,0)*x - 256.D0*Hr3(0,
     &    -1,0)*x - 112.D0*Hr3(0,0,0) + 48.D0*Hr3(0,0,0)*x - 64.D0*Hr3(
     &    0,0,1) + 16.D0*Hr3(0,0,1)*x - 48.D0*Hr3(0,1,0) - 64.D0*Hr3(0,
     &    1,0)*x + 32.D0*Hr3(0,1,1) - 48.D0*Hr3(0,1,1)*x + 88.D0*Hr3(1,
     &    0,0) - 88.D0*Hr3(1,0,0)*x + 80.D0*Hr3(1,1,0) - 80.D0*Hr3(1,1,
     &    0)*x + 80.D0*Hr3(1,1,1) - 80.D0*Hr3(1,1,1)*x + 128.D0*Hr4(0,
     &    -1,-1,0) - 128.D0*Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,0,0) + 64.
     &    D0*Hr4(0,-1,0,0)*x + 128.D0*Hr4(0,0,-1,0)*x - 32.D0*Hr4(0,0,0
     &    ,0) - 32.D0*Hr4(0,0,0,0)*x - 32.D0*Hr4(0,0,0,1) - 32.D0*Hr4(0
     &    ,0,0,1)*x + 16.D0*Hr4(0,0,1,1) + 16.D0*Hr4(0,0,1,1)*x + 48.D0
     &    *Hr4(0,1,0,0) + 48.D0*Hr4(0,1,0,0)*x + 32.D0*Hr4(0,1,1,0) + 
     &    32.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1) + 32.D0*Hr4(0,1,1,1
     &    )*x )
      dPgg2M = dPgg2M + nf2*ca * (  - 214.D0/27.D0 + 230.D0/27.D0*x
     &     - 16.D0/27.D0*dm + 32.D0/9.D0*z2 + 32.D0/9.D0*z2*x - 112.D0/
     &    27.D0*Hr1(0) + 134.D0/27.D0*Hr1(0)*x - 82.D0/9.D0*Hr1(1) + 82.
     &    D0/9.D0*Hr1(1)*x - 16.D0/9.D0*Hr2(0,0) - 16.D0/9.D0*Hr2(0,0)*
     &    x - 32.D0/9.D0*Hr2(0,1) - 32.D0/9.D0*Hr2(0,1)*x )
      dPgg2M = dPgg2M + nf2*cf * (  - 1168.D0/27.D0 + 1168.D0/27.D0
     &    *x - 16.D0/3.D0*z3 - 16.D0/3.D0*z3*x + 208.D0/9.D0*z2 - 128.D0
     &    /9.D0*z2*x - 520.D0/27.D0*Hr1(0) + 104.D0/27.D0*Hr1(0)*x + 32.
     &    D0/3.D0*Hr1(0)*z2 + 32.D0/3.D0*Hr1(0)*z2*x - 208.D0/9.D0*Hr1(
     &    1) + 208.D0/9.D0*Hr1(1)*x - 56.D0/9.D0*Hr2(0,0) + 184.D0/9.D0
     &    *Hr2(0,0)*x - 208.D0/9.D0*Hr2(0,1) + 128.D0/9.D0*Hr2(0,1)*x
     &     - 80.D0/3.D0*Hr2(1,0) + 80.D0/3.D0*Hr2(1,0)*x - 40.D0/3.D0*
     &    Hr2(1,1) + 40.D0/3.D0*Hr2(1,1)*x - 16.D0/3.D0*Hr3(0,0,0) - 16.
     &    D0/3.D0*Hr3(0,0,0)*x - 32.D0/3.D0*Hr3(0,0,1) - 32.D0/3.D0*
     &    Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,1,0) - 32.D0/3.D0*Hr3(0,1,0)*
     &    x - 16.D0/3.D0*Hr3(0,1,1) - 16.D0/3.D0*Hr3(0,1,1)*x )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3G =
     ,      ca**3    * ( 490.D0/3.D0 - 1072.D0/9.D0*z2 + 88.D0/3.D0*z3
     ,                 + 176.D0/5.D0*z2**2 )
     ,    + ca**2*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + ca*cf*nf * ( - 110./3.D0 + 32.*z3 ) - ca*nf2 * 16./27.D0
*
       dPGG2S = DM * A3G
*
* ...The regular piece of the coefficient function
*
       DP2GGMA = dPgg2M - DPGG2S
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular (soft) piece of DeltaP_gg^(2)
*
       FUNCTION DP2GGB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / P2GSOFT / A3G
*
       DP2GGB  = A3G/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece of DeltaP_gg^(2)
*
       FUNCTION DP2GGC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       COMMON / P2GSOFT / A3G
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       P2GDELT =
     ,    + 79.D0/2.D0*ca**3
     ,    + 8.D0/3.D0*z2*ca**3
     ,    + 22.D0/3.D0*z2**2*ca**3
     ,    + 536.D0/3.D0*z3*ca**3
     ,    - 16.D0*z2*z3*ca**3
     ,    - 80.D0*z5*ca**3
     ,    + cf**2*nf
     ,    - 233.D0/18*ca**2*nf
     ,    - 8.D0/3.D0*z2*ca**2*nf
     ,    - 80.D0/3.D0*z3*ca**2*nf
     ,    - 4.D0/3.D0*z2**2*ca**2*nf
     ,    - 241.D0/18.D0*ca*cf*nf
     ,    + 29.D0/18.D0*ca*nf2
     ,    + 11.D0/9.D0*cf*nf2
*
       DP2GGC = DLOG (1.D0-Y) * A3G + P2GDELT
*
       RETURN
       END
*
* =================================================================av==


==> xdPij2p.f <==
*
* ..File: xdPij2p.f
*
*                         __
* ..The parametrized NNLO MS (M version, as defined in hep-ph/9803439)
*    flavour-singlet splitting functions  DeltaP^(2)  for the evolution
*    of helicity-difference (polarized) parton densities at mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The relative accuracy of these parametrisations, as well as of the
*    resulting convolutions, is better than one part in a thousand.
*
* ..The coefficients of ln^4(x) are exact, as are those of 1/(1-x)_+
*    in DeltaP_gg^(2) up to a truncation of irrational coefficients.
*    The other terms at x < 1 have fitted to the exact results for x
*    between 10^-6 and 1 - 10^-6.  The coefficients of delta(1-x) of
*    DeltaP_gg^(2) have been slightly adjusted using low moments.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt,
*                The Three-Loop Splitting Functions in QCD: 
*                The Helicity-Dependent Case 
*              September 2014
*
* =====================================================================
*
*
* ..The pure-singlet splitting function DeltaP_ps^(2). 
*    The quark-quark splitting function DeltaP_qq^(2) is obtained by 
*    adding the unpolarized quantity P_ns^(2)- given in hep-ph/0403192.

       FUNCTION DP2PSPA (x, nf)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
*
       L  = log (x)
       L1 = log (1.d0-x)
*
       P2ps1 = - 344./27.d0 * L**4 - (90.9198 + 81.50* x)* L**3 
     ,         - (368.6 - 349.9* x)* L*L - (739.0 - 232.57* L1)* L 
     ,         - 1362.6 + 1617.4 * x - 674.8 * x*x + 167.41 * x**3
     ,         - 204.76 * L1 - 12.61 * L1*L1 - 6.541 * L1**3
       P2ps2 = (1.1741 - 0.8253* x)* L**3  + (13.287 + 10.657* x)* L*L 
     ,         + 45.482 * L + 49.13 - 30.77 * x - 4.307 * x*x 
     ,         - 0.5094 *x**3 + 9.517 * L1 + 1.7805 * L1*L1
*
       DP2PSPA = (1.-x) * nf * ( P2ps1 + nf * P2ps2 ) 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon->quark splitting function DeltaP_qg^(2).
*
       FUNCTION DP2QGPA (x, nf)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf 
*
       L  = log (x)
       L1 = log (1.d0-x)
*
       P2qg1 = - 151./3.d0 * L**4 - (385.64 + 73.30* x)* L**3
     ,         - (894.8 - 1145.3* x)* L*L - (1461.2 - 825.4* L1)* L
     ,         - 2972.4 + 4672.* x - 1221.6 * x*x - 18.0 * x**3
     ,         + 278.32* L1 - 90.26* L1*L1 - 5.30* L1**3 + 3.784*L1**4
       P2qg2 =   16./9.d0 * L**4 + (30.739  + 10.186* x) * L**3 
     ,         + (196.96 + 179.1* x)* L*L + (526.3  - 47.30* L1)* L 
     ,         + 499.65 - 432.18 * x - 141.63 * x*x - 11.34 * x**3 
     ,         - 6.256 * L1 + 7.32 * L1*L1 + 0.7374 * L1**3
* 
       DP2QGPA = nf * ( P2qg1 + nf * P2qg2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The quark->gluon splitting functions DeltaP_gq^(2). P2gq2 is exact.
*
       FUNCTION DP2GQPA (x, nf)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf 
*
       L  = log (x)
       L1 = log (1.d0-x)
*
       P2gq0 =   11512./81.d0* L**4 + (888.003  + 175.1* x)* L**3
     ,         + (2140. - 850.7* x)* L*L + (4046.6 - 1424.8* L1)* L
     ,         + 6159. - 3825.9 * x + 1942.* x*x - 742.1 * x**3
     ,         + 1843.7* L1 + 451.55* L1*L1 + 59.3* L1**3 + 5.143* L1**4
       P2gq1 = - 128./27.d0 * L**4 - (39.3872 + 30.023*x)* L**3
     ,         - (202.46 + 126.53* x)* L*L - (308.98 + 16.18* L1)* L
     ,         - 301.07 - 296.0 * x + 406.13 * x*x - 101.62 * x**3
     ,         - 171.78* L1 - 47.86 * L1*L1 - 4.963 * L1**3
       P2gq2 =   16./27.d0 * ( - 12. + 10.* x + ( 8.+ 2.*x)* L1 
     ,         + (6.- 3.*x)* L1*L1 )
*
       DP2GQPA = P2gq0 + nf * (P2gq1 + nf * P2gq2) 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon-gluon splitting function DeltaP_gg^(2), regular piece.
*
       FUNCTION DP2GGPA (x, nf)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       L  = log (x)
       L1 = log (1.d0-x)
*
       P2ggA0 =   504.d0 * L**4 + (3777.5  + 1167.* x)* L**3
     ,          + (10902. - 863.* x)* L*L + (23091. - 12292.* L1)* L
     ,          + 30988. - 39925.* x + 13447.* x*x - 4576.* x**3 
     ,          - 13247.* (1.-x)*L1 + 3801.* L1
       P2ggA1 = - 766./27.d0 * L**4 - (357.798 - 131.* x)* L**3
     ,          - (1877.2 - 613.1* x)* L*L - (3524. + 7932.* L1)* L
     ,          - 1173.5 + 2648.6 * x - 2160.8 * x*x + 1251.7 * x**3
     ,          - 6746.* (1.-x)*L1 - 295.7* L1
       P2ggA2 = - 1.1809 * L**3 - (6.679 - 15.764* x)* L*L 
     ,          - (13.29 + 16.944* L1) * L - 16.606 + 32.905 * x 
     ,          - 18.30 * x*x + 2.637 * x**3 - 0.210 * L1
*
       DP2GGPA = P2ggA0 + nf * ( P2ggA1 + nf * P2ggA2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon-gluon splitting function DeltaP_gg^(2), singular piece.
*
       FUNCTION DP2GGPB (x, nf)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
*
       DP2GGPB = ( 2643.521 - nf * (412.172 + nf * 16./9.D0 ) ) 
     1           / (1.d0-x)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon-gluon splitting function DeltaP_gg^(2), `local' piece.  
*
       FUNCTION DP2GGPC (x, nf)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
*
       L1 = log (1.d0-x)
*
       DP2GGPC =             2643.521 * L1 + 4425.448 + 2.314   
     ,           - nf *    (  412.172 * L1 +  528.720 - 0.184 ) 
     ,           - nf*nf * ( 16./9.D0 * L1 -   6.4630 + 0.0023 )
*
       RETURN
       END
*
* =================================================================av==

